postshock: An R Package for Donor-Adjusted Forecasting After Structural Shocks

We present the postshock R package, which implements and extends a donor-based framework for forecasting when a structural shock is known and the target response of interest is not yet observed. The package estimates shock effects from historical donor episodes, balances donors using specified matching features, and transfers the resulting adjustment to a target-series forecast. It provides integrated workflows for conditional mean forecasting through ARIMA and ARIMAX models and conditional variance forecasting through GARCH-X models. Additional functionality includes structured donor pools, control-shock regressors, automated GARCH-X order selection, processed data objects, and reproducible empirical workflows.

==> anc/README.txt <==
Supplementary material
data-reconstruction.pdf and apple-sensitivity.pdf are the unchanged supplementary documents from the existing preprint.
reproduction/ records the revised article's executable Rmd, numerical results, timing script and environment.
These files are not required by main.tex.


==> anc/reproduction/README.txt <==
Numerical reproduction records for the revised preprint
Run Rscript scripts/benchmark-configurations.R from this directory to repeat the timing study.
Run Rscript scripts/render-revision.R from this directory to execute the Rmd and its numerical assertions.
The latter script sets the Pandoc location used on the preparation machine; update that line for another installation.
The numerical inputs are frozen data from postshock 0.2.0, not live downloads.
The installed package and dependency versions are recorded in results/.
Do not substitute a later package version and assume numerical or interface equivalence.
The Rmd produces the intermediate journal-layout article; the top-level main.tex is the standalone preprint entry point.
The two ancillary supplement PDFs are unchanged from the existing preprint.
The main document and benchmark require no market-data download. Raw-provider reconstruction is a separate supplementary workflow.


==> anc/reproduction/manuscript/RJreferences.bib <==
@Misc{YahooFinance,
  author = {{Yahoo Finance}},
  title = {{Yahoo Finance - Stock Market Live, Quotes, Business \& Finance News}},
  year = {n.d.},
  url = {https://finance.yahoo.com/},
  note = {Data-provider website, not a historical data snapshot; website consulted 7 October 2026}
}

@Manual{quantmod,
  title = {quantmod: Quantitative Financial Modelling Framework},
  author = {Jeffrey A. Ryan and Joshua M. Ulrich},
  year = {2026},
  note = {R package version 0.4.29},
  url = {https://CRAN.R-project.org/package=quantmod},
  doi = {10.32614/CRAN.package.quantmod}
}

@Misc{CPIAUCSL,
  author = {{U.S. Bureau of Labor Statistics}},
  title = {Consumer Price Index for All Urban Consumers: All Items in U.S. City Average [{CPIAUCSL}]},
  year = {2026},
  howpublished = {FRED, Federal Reserve Bank of St. Louis},
  url = {https://fred.stlouisfed.org/series/CPIAUCSL},
  note = {Series documentation accessed 3 October 2026; original data retrieval date not recorded}
}

@Article{LinEck2021,
  author  = {Jilei Lin and Daniel J. Eck},
  title   = {Minimizing Post-Shock Forecasting Error through Aggregation of Outside Information},
  journal = {International Journal of Forecasting},
  year    = {2021},
  volume  = {37},
  pages   = {1710--1727},
  doi     = {10.1016/j.ijforecast.2021.03.010}
}

@Article{ClementsHendry1996,
  author  = {Michael P. Clements and David F. Hendry},
  title   = {Intercept Corrections and Structural Change},
  journal = {Journal of Applied Econometrics},
  year    = {1996},
  volume  = {11},
  number  = {5},
  pages   = {475--494}
}

@InCollection{ClementsHendry1998,
  author    = {Michael P. Clements and David F. Hendry},
  title     = {A Theory of Intercept Corrections: Beyond Mechanistic Forecasts},
  booktitle = {Forecasting Economic Time Series},
  publisher = {Cambridge University Press},
  year      = {1998},
  pages     = {180--206},
  address   = {Cambridge}
}

@Article{Chevillon2016,
  author  = {Guillaume Chevillon},
  title   = {Multistep Forecasting in the Presence of Location Shifts},
  journal = {International Journal of Forecasting},
  year    = {2016},
  volume  = {32},
  number  = {1},
  pages   = {121--137}
}

@Article{BatesGranger1969,
  author  = {John M. Bates and Clive W. J. Granger},
  title   = {The Combination of Forecasts},
  journal = {Operational Research Quarterly},
  year    = {1969},
  volume  = {20},
  number  = {4},
  pages   = {451--468},
  doi     = {10.1057/jors.1969.103}
}

@InCollection{Timmermann2006,
  author    = {Allan Timmermann},
  title     = {Forecast Combinations},
  booktitle = {Handbook of Economic Forecasting},
  editor    = {Graham Elliott and Clive W. J. Granger and Allan Timmermann},
  publisher = {Elsevier},
  year      = {2006},
  volume    = {1},
  chapter   = {4},
  pages     = {135--196},
  doi       = {10.1016/S1574-0706(05)01004-9}
}

@Article{WeissEtAl2018,
  author  = {Christoph E. Weiss and Eran Raviv and Gernot Roetzer},
  title   = {Forecast Combinations in {R} using the {ForecastComb} Package},
  journal = {The R Journal},
  year    = {2018},
  volume  = {10},
  number  = {2},
  pages   = {262--281},
  doi     = {10.32614/RJ-2018-052}
}

@Article{PesaranPettenuzzoTimmermann2006,
  author  = {M. Hashem Pesaran and Davide Pettenuzzo and Allan Timmermann},
  title   = {Forecasting Time Series Subject to Multiple Structural Breaks},
  journal = {The Review of Economic Studies},
  year    = {2006},
  volume  = {73},
  number  = {4},
  pages   = {1057--1084},
  doi     = {10.1111/j.1467-937X.2006.00408.x}
}

@Article{PesaranPick2011,
  author  = {M. Hashem Pesaran and Andreas Pick},
  title   = {Forecast Combination Across Estimation Windows},
  journal = {Journal of Business \& Economic Statistics},
  year    = {2011},
  volume  = {29},
  number  = {2},
  pages   = {307--318},
  doi     = {10.1198/jbes.2010.09018}
}

@Article{AbadieEtAl2010,
  author  = {Alberto Abadie and Alexis Diamond and Jens Hainmueller},
  title   = {Synthetic Control Methods for Comparative Case Studies:
             Estimating the Effect of California's Tobacco Control Program},
  journal = {Journal of the American Statistical Association},
  year    = {2010},
  volume  = {105},
  number  = {490},
  pages   = {493--505}
}

@Article{AbadieEtAl2011,
  author  = {Alberto Abadie and Alexis Diamond and Jens Hainmueller},
  title   = {Synth: An {R} Package for Synthetic Control Methods in
             Comparative Case Studies},
  journal = {Journal of Statistical Software},
  year    = {2011},
  volume  = {42},
  number  = {13},
  pages   = {1--17},
  doi     = {10.18637/jss.v042.i13}
}

@Article{HyndmanKhandakar2008,
  author  = {Rob J. Hyndman and Yeasmin Khandakar},
  title   = {Automatic Time Series Forecasting: The \texttt{forecast}
             Package for {R}},
  journal = {Journal of Statistical Software},
  year    = {2008},
  volume  = {27},
  number  = {3},
  pages   = {1--22},
  doi     = {10.18637/jss.v027.i03}
}

@Article{Sucarrat2021,
  author  = {Sucarrat, Genaro},
  title   = {{garchx: Flexible and Robust GARCH-X Modeling}},
  journal = {The R Journal},
  year    = {2021},
  volume  = {13},
  number  = {1},
  pages   = {335--350},
  doi     = {10.32614/RJ-2021-057}
}


@Article{ZeileisEtAl2002,
  author  = {Achim Zeileis and Friedrich Leisch and Kurt Hornik
             and Christian Kleiber},
  title   = {\texttt{strucchange}: An {R} Package for Testing for
             Structural Change in Linear Regression Models},
  journal = {Journal of Statistical Software},
  year    = {2002},
  volume  = {7},
  number  = {2},
  pages   = {1--38},
  doi     = {10.18637/jss.v007.i02}
}

@Article{KillickEckley2014,
  author  = {Rebecca Killick and Idris A. Eckley},
  title   = {\texttt{changepoint}: An {R} Package for Changepoint Analysis},
  journal = {Journal of Statistical Software},
  year    = {2014},
  volume  = {58},
  number  = {3},
  pages   = {1--19},
  doi     = {10.18637/jss.v058.i03}
}

@Article{Baltagi2008,
  author  = {Badi H. Baltagi},
  title   = {Forecasting with Panel Data},
  journal = {Journal of Forecasting},
  year    = {2008},
  volume  = {27},
  number  = {2},
  pages   = {153--173},
  doi     = {10.1002/for.1047}
}

@Article{HoogstrateEtAl2000,
  author  = {Andr{\'e} J. Hoogstrate and Franz C. Palm and Gerard A. Pfann},
  title   = {Pooling in Dynamic Panel-Data Models: An Application to Forecasting {GDP} Growth Rates},
  journal = {Journal of Business \& Economic Statistics},
  year    = {2000},
  volume  = {18},
  number  = {3},
  pages   = {274--283},
  doi     = {10.1080/07350015.2000.10524870}
}

@Article{LiuMoonSchorfheide2020,
  author  = {Laura Liu and Hyungsik Roger Moon and Frank Schorfheide},
  title   = {Forecasting With Dynamic Panel Data Models},
  journal = {Econometrica},
  year    = {2020},
  volume  = {88},
  number  = {1},
  pages   = {171--201},
  doi     = {10.3982/ECTA14952}
}


==> anc/reproduction/manuscript/postshock.R <==
# Generated by `rjournal_pdf_article()` using `knitr::purl()`: do not edit by hand
# Please edit postshock.Rmd to modify this file

## ----setup, include=FALSE-----------------------------------------------------
knitr::opts_chunk$set(
  echo = TRUE,
  warning = FALSE,
  message = FALSE
)

library(postshock)
library(ggplot2)
library(knitr)


## ----cop-single-fit, message=FALSE, warning=FALSE, cache=FALSE----------------
library(postshock)
data("cop_oil_postshock", package = "postshock")
cop <- cop_oil_postshock

cop_single <- SynthPrediction(
  Y_series_list = cop$Y,
  covariates_series_list = cop$X,
  shock_time_vec = cop$shock_time_vec,
  shock_length_vec = cop$shock_length_vec,
  k = 1L,
  dbw_indices = seq_len(ncol(cop$X[[1]]))
)
round(unlist(cop_single$predictions), 3)
data.frame(
  weight = round(cop_single$linear_combinations, 3),
  row.names = names(cop$Y)[-1L]
)


## ----workflow, echo=FALSE, out.width='100%', fig.align='center', fig.pos='!ht', fig.cap='The postshock workflow. Completed historical donor episodes provide shock-effect estimates; matching features determine their weights. Target observations available at the forecast origin provide a separate baseline forecast. The aggregated donor effect adjusts that baseline. Named pools combine several donor adjustments, and historical control events enter the target baseline.'----
knitr::include_graphics("figures/workflow.pdf")


## ----application-checks, include=FALSE, cache=FALSE---------------------------
stopifnot(packageVersion("postshock") == "0.2.0")


## ----cop-single-metadata, include=FALSE, cache=FALSE--------------------------
cop_origin <- as.integer(cop$shock_time_vec[1])
cop_evaluation <- cop_origin + 1L
cop_observed <- as.numeric(cop$Y[[1]][cop_evaluation])
cop_weights <- setNames(cop_single$linear_combinations, names(cop$Y)[-1])
stopifnot(
  cop_origin == 30L, all(cop$shock_length_vec == 1L),
  identical(cop_single$meta$dbw_status, "convergence")
)


## ----cop-multipool-weighted, results='hide', message=FALSE, warning=FALSE, cache=FALSE----
cop_pools <- list(
  supply = "Y_2014_11_28",
  demand = setdiff(names(cop$Y)[-1], "Y_2014_11_28")
)
cop_weighted <- SynthPredictionMultiPool(
  Y_series_list = cop$Y, covariates_series_list = cop$X,
  shock_time_vec = cop$shock_time_vec,
  shock_length_vec = cop$shock_length_vec, k = 1L,
  pools = cop_pools, pool_agg = "weighted",
  pool_weights = c(supply = 0.9, demand = 0.9),
  dbw_indices = seq_len(ncol(cop$X[[1]]))
)


## ----cop-multipool-sum, include=FALSE, cache=FALSE----------------------------
cop_sum <- SynthPredictionMultiPool(
  Y_series_list = cop$Y, covariates_series_list = cop$X,
  shock_time_vec = cop$shock_time_vec,
  shock_length_vec = cop$shock_length_vec, k = 1L,
  pools = cop_pools, pool_agg = "sum",
  dbw_indices = seq_len(ncol(cop$X[[1]]))
)


## ----cop-results, include=FALSE, cache=FALSE----------------------------------
cop_results <- data.frame(
  Forecast = c(
    "Realized value", "Unadjusted baseline", "Arithmetic-mean adjustment",
    "Single-pool DBW", "MultiPool, sum", "MultiPool, weighted"
  ),
  Value = c(
    cop_observed,
    cop_single$predictions$unadjusted,
    cop_single$predictions$arithmetic_mean,
    cop_single$predictions$adjusted,
    cop_sum$predictions$adjusted_multipool,
    cop_weighted$predictions$adjusted_multipool
  ),
  check.names = FALSE
)
cop_results$"Absolute error" <- abs(cop_results$Value - cop_observed)
cop_results$"Absolute error"[1] <- NA_real_
cop_audit_expected <- c(34.070, 44.734, 39.750, 39.111, 33.176, 34.331)
stopifnot(
  identical(round(cop_results$Value, 3), cop_audit_expected),
  identical(
    round(cop_results$"Absolute error"[-1], 3),
    c(10.664, 5.680, 5.041, 0.894, 0.261)
  ),
  isTRUE(all.equal(
    cop_single$predictions$unadjusted, cop_sum$predictions$unadjusted
  )),
  isTRUE(all.equal(
    cop_single$predictions$unadjusted, cop_weighted$predictions$unadjusted
  ))
)


## ----cop-comparison, echo=FALSE, results='asis', cache=FALSE------------------
cop_display <- cop_results
cop_display$Value <- sprintf("%.3f", cop_results$Value)
cop_display$"Absolute error" <- ifelse(
  is.na(cop_results$"Absolute error"), "--",
  sprintf("%.3f", cop_results$"Absolute error")
)
knitr::kable(
  cop_display, row.names = FALSE, align = c("l", "r", "r"),
  booktabs = TRUE, linesep = "", position = "!ht",
  caption = paste(
    "One-step ConocoPhillips forecast comparison under the",
    "single-pool and MultiPool specifications."
  )
)


## ----application-plot-style, include=FALSE, cache=FALSE-----------------------
application_theme <- theme_classic(base_size = 11) +
  theme(
    axis.title = element_text(size = 11),
    axis.text = element_text(size = 10, colour = "grey20"),
    panel.grid.major.y = element_line(colour = "grey90", linewidth = 0.3),
    legend.position = "bottom",
    legend.title = element_blank(),
    legend.text = element_text(size = 10),
    legend.key.width = grid::unit(0.95, "lines"),
    legend.key.height = grid::unit(0.95, "lines"),
    plot.margin = margin(6, 8, 4, 6)
  )
cop_history <- data.frame(
  Index = seq_len(cop_origin),
  Value = as.numeric(cop$Y[[1]][seq_len(cop_origin)])
)
cop_markers <- cop_results[, c("Forecast", "Value")]
cop_markers$Method <- factor(
  c("Observed", "Unadjusted", "Arithmetic mean",
    "Single-pool DBW", "MultiPool: sum", "MultiPool: weighted"),
  levels = c("Observed", "Unadjusted", "Arithmetic mean",
             "Single-pool DBW", "MultiPool: sum", "MultiPool: weighted")
)
cop_markers$Index <- cop_evaluation + seq(0, 3.5, length.out = nrow(cop_markers))
cop_palette <- c("#222222", "#D55E00", "#0072B2", "#009E73", "#CC79A7", "#A67600")
cop_shapes <- c(16, 17, 15, 18, 3, 8)
names(cop_palette) <- names(cop_shapes) <- levels(cop_markers$Method)


## ----cop-forecast, echo=FALSE, message=FALSE, warning=FALSE, cache=FALSE, fig.width=6.7, fig.height=4.1, out.width='100%', fig.align='center', fig.pos='!ht', fig.cap='ConocoPhillips target window and one-step forecast comparison. The line shows packaged observations through the origin (index 30); all comparison markers refer to the next observation (index 31). Horizontal displacement of the markers is for display only.'----
cop_plot <- ggplot(cop_history, aes(Index, Value)) +
  annotate(
    "rect", xmin = cop_origin + 0.5, xmax = cop_evaluation + 4.2,
    ymin = -Inf, ymax = Inf, fill = "grey96"
  ) +
  geom_line(colour = "grey35", linewidth = 0.5) +
  geom_point(colour = "grey35", size = 1.3) +
  geom_vline(
    xintercept = cop_origin + 0.5, linetype = "dashed",
    colour = "grey55", linewidth = 0.4
  ) +
  geom_point(
    data = cop_markers, aes(colour = Method, shape = Method),
    size = 3, stroke = 0.9
  ) +
  scale_colour_manual(values = cop_palette) +
  scale_shape_manual(values = cop_shapes) +
  scale_x_continuous(
    breaks = c(1, 10, 20, cop_evaluation),
    labels = c("1", "10", "20", "31"),
    limits = c(1, cop_evaluation + 4.2),
    expand = expansion(mult = c(0.01, 0.01))
  ) +
  scale_y_continuous(expand = expansion(mult = c(0.06, 0.07))) +
  labs(x = "Local observation index", y = "COP closing price") +
  guides(
    colour = guide_legend(nrow = 2, byrow = TRUE),
    shape = guide_legend(nrow = 2, byrow = TRUE)
  ) +
  application_theme
cop_plot


## ----iyg-restricted-fit, results='hide', message=FALSE, warning=FALSE, cache=FALSE----
data("iyg_onestep_input", package = "postshock")
iyg_input <- iyg_onestep_input$inputs$restricted
iyg_restricted <- SynthVolForecast(
  Y_series_list = iyg_input$Y_series_list,
  covariates_series_list = iyg_input$covariates_series_list,
  target_covariates = iyg_input$target_covariates,
  shock_time_vec = iyg_input$shock_time_vec,
  shock_length_vec = iyg_input$shock_length_vec, k = 1L,
  dbw_indices = seq_len(ncol(iyg_input$target_covariates)),
  max.q = 3L, max.p = 3L, return_fits = TRUE
)


## ----iyg-other-pool-fits, include=FALSE, cache=FALSE--------------------------
fit_iyg_pool <- function(input) {
  SynthVolForecast(
    Y_series_list = input$Y_series_list,
    covariates_series_list = input$covariates_series_list,
    target_covariates = input$target_covariates,
    shock_time_vec = input$shock_time_vec,
    shock_length_vec = input$shock_length_vec, k = 1L,
    dbw_indices = seq_len(ncol(input$target_covariates)),
    covariate_indices = NULL,
    dbw_center = TRUE, dbw_scale = TRUE, penalty_lambda = 0,
    max.q = 3L, max.p = 3L, vcov.type = "robust",
    return_fits = TRUE
  )
}
iyg_inputs <- iyg_onestep_input$inputs[
  c("restricted", "elections_only", "all")
]
iyg_fits <- c(
  list(restricted = iyg_restricted),
  lapply(iyg_inputs[c("elections_only", "all")], fit_iyg_pool)
)


## ----iyg-results, include=FALSE, cache=FALSE----------------------------------
iyg_target <- as.numeric(iyg_inputs$restricted$Y_series_list[[1]])
iyg_origin <- as.integer(iyg_inputs$restricted$shock_time_vec[1])
iyg_evaluation <- as.integer(iyg_onestep_input$evaluation$proxy_index)
iyg_proxy <- iyg_target[iyg_evaluation]^2
iyg_baselines <- vapply(
  iyg_fits, function(fit) as.numeric(fit$predictions$unadjusted), numeric(1)
)
iyg_baseline <- unname(iyg_baselines[1])
iyg_results <- data.frame(
  "Donor pool" = c("Restricted", "Elections only", "All donors"),
  "DBW-adjusted" = vapply(
    iyg_fits, function(fit) as.numeric(fit$predictions$adjusted), numeric(1)
  ),
  "Equal-weight" = vapply(
    iyg_fits, function(fit) as.numeric(fit$predictions$arithmetic_mean),
    numeric(1)
  ),
  check.names = FALSE, row.names = NULL
)
iyg_results$"AE, DBW" <- abs(iyg_results$"DBW-adjusted" - iyg_proxy)
iyg_results$"AE, equal" <- abs(iyg_results$"Equal-weight" - iyg_proxy)
iyg_audit_expected <- cbind(
  c(0.001516, 0.000233, 0.000778),
  c(0.001310, 0.000516, 0.000897),
  c(0.000235, 0.001517, 0.000972),
  c(0.000440, 0.001234, 0.000854)
)
stopifnot(
  iyg_origin == 501L, iyg_evaluation == iyg_origin + 1L,
  all(vapply(iyg_inputs, function(input) {
    identical(as.numeric(input$Y_series_list[[1]]), iyg_target) &&
      all(input$shock_time_vec == iyg_origin) &&
      all(input$shock_length_vec == 1L)
  }, logical(1))),
  all(abs(iyg_baselines - iyg_baseline) < 1e-12),
  round(iyg_baseline, 6) == 0.000068,
  round(iyg_proxy, 6) == 0.001750,
  identical(
    unname(round(as.matrix(iyg_results[-1]), 6)), iyg_audit_expected
  ),
  all(vapply(iyg_fits, function(fit) {
    identical(as.numeric(fit$meta$target_order), c(1, 0, 1)) &&
      identical(fit$meta$dbw_status, "convergence")
  }, logical(1)))
)


## ----iyg-comparison, echo=FALSE, results='asis', cache=FALSE------------------
iyg_display <- iyg_results
iyg_display[-1] <- lapply(iyg_results[-1], function(values) {
  sprintf("%.3f", 1000 * values)
})
knitr::kable(
  iyg_display, row.names = FALSE, align = c("l", "r", "r", "r", "r"),
  booktabs = TRUE, linesep = "", position = "!ht",
  caption = paste(
    "One-step IYG forecasts under alternative donor pools.",
    "Values are reported on a $10^{-3}$ variance scale;",
    "AE denotes absolute error against the observed squared-return proxy."
  )
)


## ----iyg-plot-data, include=FALSE, cache=FALSE--------------------------------
iyg_history_rows <- seq.int(max(1L, iyg_origin - 29L), iyg_origin)
iyg_history <- data.frame(
  Index = iyg_history_rows - iyg_origin,
  Value = iyg_target[iyg_history_rows]^2
)
iyg_markers <- data.frame(
  Index = 1 + seq(0, 2.8, length.out = 5),
  Value = c(iyg_proxy, iyg_baseline, iyg_results$"DBW-adjusted"),
  Method = factor(
    c("Observed proxy", "Unadjusted", "Restricted DBW",
      "Elections DBW", "All-donor DBW"),
    levels = c("Observed proxy", "Unadjusted", "Restricted DBW",
               "Elections DBW", "All-donor DBW")
  )
)
iyg_palette <- c("#222222", "#D55E00", "#0072B2", "#009E73", "#CC79A7")
iyg_shapes <- c(16, 17, 15, 18, 3)
names(iyg_palette) <- names(iyg_shapes) <- levels(iyg_markers$Method)


## ----iyg-forecast, echo=FALSE, message=FALSE, warning=FALSE, cache=FALSE, fig.width=6.7, fig.height=3.8, out.width='100%', fig.align='center', fig.pos='!ht', fig.cap='IYG local variance proxy and one-step conditional-variance forecasts under alternative donor pools. The line shows squared returns through the origin (0, packaged row 501). All comparison markers refer to the next observation (1, row 502); horizontal displacement is for display only.'----
iyg_plot <- ggplot(iyg_history, aes(Index, 1000 * Value)) +
  annotate(
    "rect", xmin = 0.5, xmax = 4.5, ymin = -Inf, ymax = Inf,
    fill = "grey96"
  ) +
  geom_line(colour = "grey35", linewidth = 0.5) +
  geom_point(colour = "grey35", size = 1.3) +
  geom_vline(
    xintercept = 0.5, linetype = "dashed",
    colour = "grey55", linewidth = 0.4
  ) +
  geom_point(
    data = iyg_markers, aes(colour = Method, shape = Method),
    size = 3, stroke = 0.9
  ) +
  scale_colour_manual(values = iyg_palette) +
  scale_shape_manual(values = iyg_shapes) +
  scale_x_continuous(
    breaks = c(-29, -20, -10, 1), limits = c(-29, 4.5),
    expand = expansion(mult = c(0.01, 0.01))
  ) +
  scale_y_continuous(expand = expansion(mult = c(0.03, 0.08))) +
  labs(
    x = "Observation relative to forecast origin",
    y = expression(paste("Squared return / variance (", 10^{-3}, ")"))
  ) +
  guides(
    colour = guide_legend(nrow = 2, byrow = TRUE),
    shape = guide_legend(nrow = 2, byrow = TRUE)
  ) +
  application_theme
iyg_plot


## ----apple-inputs, include=FALSE, cache=FALSE---------------------------------
source("supplement/apple_diagnostic.R", local = TRUE)
apple_analysis <- apple_diagnostics()
apple_input <- apple_analysis$main$arguments


## ----apple-standard-call, echo=TRUE, results="hide", message=FALSE, warning=FALSE, cache=FALSE----
apple_fit <- SynthPrediction(
  Y_series_list = apple_input$Y_series_list,
  covariates_series_list = apple_input$covariates_series_list,
  shock_time_vec = apple_input$shock_time_vec,
  shock_length_vec = apple_input$shock_length_vec, k = 1,
  use_dbw = TRUE, dbw_indices = 1:2, covariate_indices = NULL,
  days_before_shocktime_vec = 10L, dbw_center = TRUE, dbw_scale = TRUE,
  control_shocks = apple_input$control_shocks,
  arima_order = NULL, seasonal = FALSE, user_ic_choice = "aicc",
  stepwise = TRUE, approximation = TRUE,
  penalty_lambda = 0, penalty_normchoice = "l1"
)


## ----apple-result-checks, include=FALSE, cache=FALSE--------------------------
stopifnot(
  isTRUE(all.equal(apple_fit$predictions, apple_analysis$main$fit$predictions,
                  tolerance = 1e-10)),
  isTRUE(all.equal(apple_fit$meta$weights, apple_analysis$main$fit$meta$weights,
                  tolerance = 1e-10)),
  identical(apple_fit$meta$dbw_status, "convergence")
)
apple_values <- c(apple_analysis$main_table$Value[1L],
                  apple_fit$predictions$unadjusted,
                  apple_fit$predictions$adjusted,
                  apple_fit$predictions$arithmetic_mean)
apple_table <- data.frame(
  Forecast = apple_analysis$main_table$Forecast,
  Value = sprintf("%.3f", apple_values),
  "Absolute error" = c("--", sprintf("%.3f",
    abs(apple_values[-1L] - apple_values[1L]))),
  check.names = FALSE
)


## ----apple-comparison, echo=FALSE, results="asis", cache=FALSE----------------
knitr::kable(
  apple_table, row.names = FALSE, align = c("l", "r", "r"),
  booktabs = TRUE, linesep = "", position = "!ht",
  caption = paste("Apple one-step forecasts for 11 November 2020",
                  "using information through 10 November.")
)


## ----execution-times, echo=FALSE, results='asis', cache=FALSE-----------------
timing <- read.csv("../results/timing-summary.csv")
timing_labels <- c(
  "COP single pool", "COP MultiPool sum", "COP MultiPool weighted",
  "IYG restricted", "IYG elections only", "IYG all donors"
)
stopifnot(identical(timing$configuration, c(
  "COP_single", "COP_sum", "COP_weighted",
  "IYG_restricted", "IYG_elections", "IYG_all"
)))
timing_display <- data.frame(
  Configuration = timing_labels,
  "Median (s)" = sprintf("%.3f", timing$median_seconds),
  "Range (s)" = sprintf("%.3f--%.3f",
                         timing$min_seconds, timing$max_seconds),
  check.names = FALSE
)
knitr::kable(
  timing_display, row.names = FALSE, align = c("l", "r", "r"),
  booktabs = TRUE, linesep = "", position = "!ht",
  caption = "Elapsed execution times from five repetitions per configuration after one warm-up run."
)


## ----save-audit, include=FALSE, cache=FALSE-----------------------------------
write.csv(cop_results, "../results/cop-numerical-results.csv", row.names = FALSE)
write.csv(iyg_results, "../results/iyg-numerical-results.csv", row.names = FALSE)
write.csv(apple_table, "../results/apple-numerical-results.csv", row.names = FALSE)



==> anc/reproduction/manuscript/postshock.Rmd <==
---
title: "postshock: An R Package for Donor-Adjusted Forecasting After Structural Shocks"
date: "2026-11-16"
abstract: >
  We present the postshock R package, which implements and extends a donor-based framework for forecasting when a structural shock is known and the target response of interest is not yet observed. The package estimates shock effects from historical donor episodes, balances donors using specified matching features, and transfers the resulting adjustment to a target-series forecast. It provides integrated workflows for conditional mean forecasting through ARIMA and ARIMAX models and conditional variance forecasting through GARCH-X models. Additional functionality includes structured donor pools, control-shock regressors, automated GARCH-X order selection, processed data objects, and reproducible empirical workflows.
draft: true
author:
  - name: Qiyang Wang
    affiliation: University of Illinois Urbana-Champaign
    address:
      - Department of Statistics
      - Champaign, Illinois, USA
    email: wangqiyang497@gmail.com
    orcid: 0009-0002-6373-440X

  - name: Daniel J. Eck
    affiliation: University of Illinois Urbana-Champaign
    address:
      - Department of Statistics
      - Champaign, Illinois, USA
    email: dje13@illinois.edu

type: package

output:
  rjtools::rjournal_pdf_article:
    keep_tex: yes
    toc: no

bibliography: RJreferences.bib

---

```{r setup, include=FALSE}
knitr::opts_chunk$set(
  echo = TRUE,
  warning = FALSE,
  message = FALSE
)

library(postshock)
library(ggplot2)
library(knitr)
```

# Introduction

Structural change is a persistent challenge in time-series forecasting. When the underlying dynamics of a time series change abruptly, forecasting models estimated from the historical regime may no longer adequately represent the post-change process. A substantial literature has therefore developed strategies for forecasting under structural instability. @PesaranPettenuzzoTimmermann2006 model structural breaks as part of the forecasting process and integrate uncertainty over possible future break paths. @PesaranPick2011 instead address instability by estimating the same forecasting model over different sample windows and combining the resulting forecasts, balancing the information contained in longer histories against the greater relevance of recent observations. Another line of work focuses on correcting forecasts after changes in the level of the process. @ClementsHendry1996 analyze intercept corrections following structural change, while @Chevillon2016 examines multistep forecasting in the presence of location shifts.

A different information problem arises when a shock is known to be imminent or to have occurred, while the target response to be forecast remains unobserved. At the same time, comparable shocks may previously have occurred in other series or historical episodes for which the subsequent responses are already observed. The central idea of @LinEck2021 is to estimate shock effects from completed historical donor episodes, aggregate these estimated donor-specific effects, and use the resulting quantity to adjust a baseline forecast for the newly shocked target. They consider equal weighting, inverse-variance weighting, and covariate-based similarity weighting, and derive conditions under which, in their original setting, the resulting adjustment can reduce expected forecast risk relative to leaving the target baseline forecast unadjusted.

The methodological results of @LinEck2021 provide the foundation for the present work. Its empirical implementations, however, were tailored to the analyses considered in that study rather than organized as a general-purpose software architecture. Applying the donor-based principle across new targets, donor sets, and baseline forecasting models requires a reusable computational workflow that goes beyond analysis-specific implementations. Such a workflow should separate donor construction and weighting, donor-specific effect estimation, target baseline forecasting, and post-shock adjustment into reusable components. A general implementation also creates scope for extending the original workflow to multiple forecast horizons, structured shock settings, and forecasting targets beyond the conditional mean.

The R ecosystem already provides mature tools for many individual components of this workflow, including ARIMA-family forecasting
[@HyndmanKhandakar2008], GARCH-X estimation [@Sucarrat2021], forecast combination [@WeissEtAl2018], synthetic-control weighting [@AbadieEtAl2011], and structural-change detection [@ZeileisEtAl2002; @KillickEckley2014]. However, these tools address individual modeling, weighting, or diagnostic tasks rather than the complete donor-based sequence from historical shock episodes to an adjusted post-shock forecast.

The `postshock` package fills this software gap by translating donor-based post-shock forecasting into a reusable and modular R framework. The package focuses on generalizing the core forecast-construction workflow rather than reproducing every aggregation and evaluation procedure considered by @LinEck2021. It provides an end-to-end workflow for donor-effect estimation, donor weighting, target baseline forecasting, and post-shock adjustment, with a modular design that allows alternative specifications to be reused across applications. The `dbw()` module separates configurable covariate-based donor balancing from the downstream forecasting model, allowing the same weighting mechanism to be reused across forecasting tasks. For conditional-mean forecasting, `SynthPrediction()` broadens the original autoregressive implementation to ARIMA, seasonal ARIMA, and ARIMAX specifications and supports user-selected multi-step forecast horizons.

The package also converts two case-specific constructions from the original applications into reusable interfaces. These are a multiple-donor-pool workflow generalizing the supply--demand decomposition used for ConocoPhillips, and a control-shock interface generalizing the additional event specification used in the Apple analysis. For conditional-variance forecasting, `SynthVolForecast()` applies the donor-adjustment principle to GARCH-X models, together with `auto_garchx()` for automated model-order selection. These developments broaden the computational and applied scope of the original framework. The formal risk-reduction results of @LinEck2021 were derived for a narrower autoregressive mean-model setting and therefore do not automatically extend to all model classes and forecast horizons supported by the package.

The package is demonstrated through three representative financial applications. The ConocoPhillips analysis illustrates conditional-mean
post-shock forecasting and the multiple-donor-pool workflow, the IYG application demonstrates donor-adjusted conditional-variance forecasting,
and the Apple application illustrates the generalized control-shock interface. The remainder of the article is organized as follows. Section 2
reviews the donor-based methodological foundation and positions it relative to related forecast-adjustment approaches and R software. Section 3 presents
the architecture and principal components of the `postshock` package. Section 4 presents the empirical applications and validation results. Section 5 discusses appropriate use cases, assumptions, limitations, and directions for further development, and Section 6 concludes.


# Methodological background and related software

This section briefly summarizes the methodological foundation of donor-based post-shock forecasting and positions it relative to related forecast-adjustment approaches and R software. The purpose is not to provide a comprehensive review of forecasting under structural change, but to clarify the information structure, the object being aggregated, and the source of the adjustment that distinguish donor-based post-shock forecasting from related methods.

## Donor-based post-shock forecasting

Following @LinEck2021, consider a target time series \(Y_{0,t}\) and a collection of \(J\) completed historical donor series \(Y_{j,t}\), \(j=1,\ldots,J\), that have experienced comparable shocks. At the forecast origin, the shock timing is known, but the target response to be forecast has not yet been observed. For the donor episodes, in contrast, both the shock occurrence and the subsequent responses are available, allowing donor-specific shock effects to be estimated.

Using the shock-effect notation of @LinEck2021, let \(\widehat{\alpha}_j\) denote the estimated shock effect for donor
\(j\), and let \(\widehat{w}_j\) denote its aggregation weight. The
combined donor adjustment is

\[
\widehat{\alpha}_{\mathrm{w}}
=
\sum_{j=1}^{J}
\widehat{w}_j\widehat{\alpha}_j,
\qquad
\widehat{Y}^{adj}_{0,T_0+h}
=
\widehat{Y}^{raw}_{0,T_0+h}
+
\widehat{\alpha}_{\mathrm{w}},
\]

where \(T_0\) denotes the final observation available at the target forecast origin, \(\widehat{Y}^{raw}_{0,T_0+h}\) is the unadjusted baseline forecast at horizon \(h\), and \(\widehat{Y}^{adj}_{0,T_0+h}\) is the corresponding donor-adjusted forecast. @LinEck2021 consider simple averaging, inverse-variance weighting, and covariate-based similarity weighting for constructing the aggregate shock adjustment. Their delayed-response example also requires forecasts of covariates unavailable at the origin; the package does not generate such covariate forecasts automatically.

An important feature of this construction is that the aggregate adjustment is not generally intended to recover the realized target-specific shock effect exactly. Under the random-effects formulations considered by @LinEck2021, the aggregation instead targets the mean, or a covariate-dependent mean, of the shock-effect distribution. The associated theoretical objective is therefore forecast-risk reduction rather than exact recovery of the realized target effect. @LinEck2021 derive conditions under which incorporating donor information can reduce expected forecast risk relative to leaving the target baseline forecast unadjusted.

This use of completed donor episodes also connects the framework to a broader literature on borrowing information across related time series and
heterogeneous units. A central question in panel-data forecasting is how to balance separate estimation of heterogeneous units against pooling information across related units [@Baltagi2008]. @HoogstrateEtAl2000 show that pooling can improve forecast performance when gains in estimation precision outweigh the cost of cross-unit heterogeneity, while @LiuMoonSchorfheide2020 use cross-sectional information and empirical-Bayes shrinkage to improve forecasts for collections of short heterogeneous time series.

The connection to donor-based post-shock forecasting lies in the use of information from related units when the target series alone provides insufficient information for reliable estimation. In panel and pooled forecasting, information from other units is typically used to improve the estimation of shared or unit-specific model parameters, or to shrink unit-specific estimates toward a cross-sectional distribution. In the donor-based framework, however, the target baseline model remains target-specific. Information from other series is used more selectively. Completed donor episodes provide estimates of shock-specific effects \(\widehat{\alpha}_j\), which are aggregated to construct the adjustment \(\widehat{\alpha}_{\mathrm{w}}\). Thus, donor-based post-shock forecasting borrows information across episodes about the effect of a shock rather than pooling the entire forecasting model across units.

The covariate-based weighting scheme of @LinEck2021 is related to synthetic-control weighting. Synthetic-control methods choose constrained donor weights so that a weighted combination of comparison units matches a treated unit on pre-intervention characteristics [@AbadieEtAl2010; @AbadieEtAl2011]. In donor-based post-shock forecasting, a similar balancing idea is used to weight historical shock episodes; the original framework may match covariates at the response horizon when those covariates are known or forecast. The weights are applied to estimated donor shock effects \(\widehat{\alpha}_j\), rather than to donor outcomes used to construct a counterfactual trajectory. Thus, the similarity is in the weighting mechanism, while the forecasting target and estimand are different.

## Related forecast-adjustment approaches

The donor-based framework can also be compared with several established approaches that address forecast adaptation after structural change.

Intercept correction provides a useful comparison with donor-based post-shock forecasting because both approaches modify a baseline forecast through an additive adjustment after structural change. @ClementsHendry1996 study intercept corrections in forecasting models subject to structural change and show that such corrections can reduce forecast bias, although the reduction in bias may be accompanied by increased forecast-error variance. @ClementsHendry1998 discuss intercept correction within the broader problem of forecasting under structural instability. For multistep forecasting, @Chevillon2016 studies location shifts and the interaction between forecasting and intercept-correction strategies, showing that their relative performance depends on factors including the forecast horizon, sample size, and timing of the shift.

The similarity between intercept correction and donor-based post-shock forecasting is primarily structural. Both augment a baseline forecast with an additive correction. Their information requirements differ, however. A typical intercept correction uses a discrepancy already observed in the target series, such as a recent forecast error or estimation-sample residual, to recenter subsequent forecasts after a structural change. Donor-based adjustment can instead be formed before the target response being forecast is available. The adjustment is constructed from estimated shock effects in completed historical donor episodes rather than from a forecast error for that target response.

Forecast combination provides another useful comparison because both approaches aggregate information from multiple sources. Classical forecast combination constructs a final prediction by combining forecasts produced by different models, methods, or information sets. @BatesGranger1969 develop early results on combining forecasts and show that appropriately weighted combinations can improve forecast performance relative to individual component forecasts. @Timmermann2006 provides a broader review of forecast-combination methods, including alternative weighting schemes and the estimation of combination weights. In R, `ForecastComb` implements a range of methods for combining previously generated component forecasts [@WeissEtAl2018].

The main distinction from donor-based post-shock forecasting is the object being aggregated. Forecast-combination methods apply weights to complete forecasts for the target quantity. Donor-based post-shock forecasting instead fits a separate baseline forecast for the target and applies the aggregation weights to estimated donor-specific shock effects \(\widehat{\alpha}_j\). The resulting aggregate \(\widehat{\alpha}_{\mathrm{w}}\) is therefore an adjustment to the target baseline forecast rather than a weighted combination of competing target forecasts. Thus, although both approaches use weighted aggregation, they aggregate different statistical objects and use the resulting aggregate for different
purposes.

Forecasting under structural change provides a broader comparison with methods designed to adapt target-series forecasts to parameter instability. @PesaranPettenuzzoTimmermann2006 explicitly model the occurrence, duration, and magnitude of multiple structural breaks and integrate over possible future break paths in Bayesian prediction. A different strategy is developed by @PesaranPick2011, who combine forecasts generated from the same model estimated over different sample windows. This approach avoids relying on a single estimation window when longer windows may contain obsolete pre-break relationships, while shorter windows may yield less precise parameter
estimates.

Both approaches adapt the forecast primarily through the target series itself. Donor-based post-shock forecasting starts from a different information setting. The shock timing is known, but the target response of interest has not yet been observed. Rather than modeling the break-arrival process or combining forecasts across target estimation windows, the donor-based framework estimates and aggregates realized shock effects from completed historical donor episodes and adds the resulting adjustment to a separately fitted target baseline forecast.

## Positioning in the R ecosystem

The R ecosystem already provides mature software for several underlying modeling tasks and for related forecasting, weighting, and structural-change problems. The `forecast` package provides the ARIMA-family modeling infrastructure used for target baseline forecasting and donor modeling [@HyndmanKhandakar2008], while `garchx` provides the conditional-variance modeling engine used in the volatility workflow [@Sucarrat2021]. Other packages implement related but distinct tasks. `ForecastComb` combines complete forecasts [@WeissEtAl2018], `Synth` provides synthetic-control weighting for counterfactual construction [@AbadieEtAl2011], and `strucchange` and `changepoint` provide tools for detecting and dating structural instability [@ZeileisEtAl2002; @KillickEckley2014].

The role of `postshock` is therefore not to replace these modeling, weighting, or structural-change tools individually. Instead, it provides a dedicated workflow for a different forecasting problem. It involves estimating shock effects from completed historical donor episodes, weighting those effects, constructing a target-specific baseline forecast, and applying the resulting adjustment after a newly occurring shock. The software contribution is thus primarily one of workflow integration and forecasting
objective rather than the introduction of a new underlying model class.

# The `postshock` package

## Package architecture and common workflow

The `postshock` package organizes donor-based post-shock forecasting as a modular workflow that separates donor-effect estimation and weighting from the target-specific forecasting model.

The following complete example loads the packaged ConocoPhillips data, constructs a one-step forecast, and displays the predictions and donor weights. It can be run in a fresh R session with `postshock` 0.2.0 installed.

```{=latex}
\noindent\begin{minipage}{\linewidth}
```

```{r cop-single-fit, message=FALSE, warning=FALSE, cache=FALSE}
library(postshock)
data("cop_oil_postshock", package = "postshock")
cop <- cop_oil_postshock

cop_single <- SynthPrediction(
  Y_series_list = cop$Y,
  covariates_series_list = cop$X,
  shock_time_vec = cop$shock_time_vec,
  shock_length_vec = cop$shock_length_vec,
  k = 1L,
  dbw_indices = seq_len(ncol(cop$X[[1]]))
)
round(unlist(cop_single$predictions), 3)
data.frame(
  weight = round(cop_single$linear_combinations, 3),
  row.names = names(cop$Y)[-1L]
)
```

```{=latex}
\end{minipage}
```

The returned `predictions` distinguish the unadjusted baseline, the DBW-adjusted forecast, and the arithmetic-mean adjustment; `linear_combinations` contains the donor weights.

In the main forecasting workflows, the first supplied series is treated as the target, while the remaining series form the donor set. Each episode has a boundary specified by `shock_time_vec`; donor indicator windows begin on the following observation and have lengths specified by `shock_length_vec`. Donor episodes include observed responses in these windows, whereas the target response to be forecast is unavailable at the origin. The target baseline is fitted through its specified boundary, and the donor-derived effect adjusts the resulting forecast. The analyst must check that every target matching feature was available at the origin, forecast using information available then, or explicitly supplied as a conditional scenario.

```{r workflow, echo=FALSE, out.width='100%', fig.align='center', fig.pos='!ht', fig.cap='The postshock workflow. Completed historical donor episodes provide shock-effect estimates; matching features determine their weights. Target observations available at the forecast origin provide a separate baseline forecast. The aggregated donor effect adjusts that baseline. Named pools combine several donor adjustments, and historical control events enter the target baseline.'}
knitr::include_graphics("figures/workflow.pdf")
```

```{=latex}
\FloatBarrier
```

## Donor balancing with `dbw()`

The function `dbw()` constructs weights so that a weighted donor combination resembles the target in selected matching features. The resulting weights determine the donors' relative influence in the subsequent shock-effect aggregation. `dbw()` only constructs weights; it does not estimate donor shock effects or fit the target forecasting model. This separation makes the weighting procedure independent of the downstream forecasting specification. The resulting weights can therefore be used within the package's ARIMA-family and GARCH-family workflows or with other user-specified baseline models, provided that donor-effect estimation and target baseline forecasting are handled separately. The function uses feature rows chosen by the analyst; it does not check whether those features were available at a particular forecast origin.

For notation, let \(x_i \in \mathbb{R}^K\) denote the selected matching features for series \(i\), where \(i=0\) denotes the target and \(i=1,\ldots,J\) denote the donors. Thus, \(x_0\) contains the target features, while \(x_1,\ldots,x_J\) contain the corresponding features for the donor series. The donor feature vectors are stacked row-wise as

\[
X =
\begin{pmatrix}
x_1^\top \\
\vdots \\
x_J^\top
\end{pmatrix}
\in \mathbb{R}^{J \times K},
\]

where the \(j\)th row of \(X\) contains the selected matching feature vector for donor \(j\). Let

\[
w =
\begin{pmatrix}
w_1 \\
\vdots \\
w_J
\end{pmatrix}
\in \mathbb{R}^{J}
\]

denote the donor-weight vector. The weighted donor feature vector is then

\[
X^\top w
=
\sum_{j=1}^{J} w_j x_j
\in \mathbb{R}^{K}.
\]

The donor-balancing problem seeks weights for which this weighted donor feature vector is close to the target feature vector \(x_0\). In `dbw()`, the general optimization problem can be written as

\[
\widehat{w}
=
\arg\min_{w}
\left\|
x_0 - X^\top w
\right\|_p
+
\lambda\,\operatorname{pen}(w),
\]

subject, when requested, to

\[
\sum_{j=1}^{J} w_j = 1,
\qquad
L \leq w_j \leq U,
\quad j=1,\ldots,J.
\]

Here, \(\|\cdot\|_p\) denotes the matching loss between the target features and the weighted donor features, with \(p=1\) or \(p=2\) corresponding to an \(\ell_1\) or \(\ell_2\) norm, respectively. The parameter \(\lambda \geq 0\) controls the strength of the optional regularization term \(\operatorname{pen}(w)\), which is either the \(\ell_1\) norm \(\|w\|_1\) or the squared \(\ell_2\) norm \(\|w\|_2^2\) of the donor weights. The constants \(L\) and \(U\) specify lower and upper bounds on the individual weights.

The default specification in `dbw()` imposes nonnegative weights together with the sum-to-one constraint,

\[
w_j \geq 0,
\qquad
\sum_{j=1}^{J} w_j = 1.
\]

Under these constraints, \(\widehat{w}\) lies on the probability simplex, so the weighted donor feature vector \(X^\top\widehat{w}\) is a convex combination of the donor feature vectors.

\[
\|w\|_1
=
\sum_{j=1}^{J} |w_j|
=
1,
\]

so an \(\ell_1\) penalty adds only a constant to the objective and does not change the optimizer under nonnegative simplex constraints. In this setting, a squared \(\ell_2\) penalty provides the practically relevant regularization mechanism for discouraging highly concentrated donor weights. More generally, however, `dbw()` does not require this particular feasible set. Users may relax the sum-to-one constraint or modify the lower and upper bounds on the donor weights to suit the application.

In practice, the feature vectors \(x_i\) need not be restricted to covariates at a single time point. The `dbw()` interface allows the balancing representation to be constructed from selected feature columns, multiple lookback observations before each supplied boundary, and optionally transformed auxiliary series. These components are concatenated to form a single feature vector for each target or donor episode before the balancing optimization is performed.

The columns of `X` used for balancing are selected through `dbw_indices`. Each series is then truncated at its corresponding boundary specified by `shock_time_vec`. If `X_lookback_indices` is `NULL`, only the final row of the selected features is used. Otherwise, the requested backward-looking rows are extracted and vectorized, allowing the balancing representation to incorporate information from multiple points before that boundary.

Additional information can be supplied through the optional auxiliary-series argument `Y`. When both `Y` and `Y_lookback_indices` are provided, each auxiliary series must be restricted by the user to information available through its intended boundary. `dbw()` extracts these lookbacks from the end of the supplied `Y` series without truncating it by `shock_time_vec`. A user-defined function supplied through `inputted_transformation` is applied separately to each auxiliary series, after which the requested lookback values are incorporated into the balancing representation. The default transformation is the identity function, so users may use the auxiliary series directly or supply a problem-specific transformation.

After the feature representation has been constructed for the target and donors, the resulting vectors are stacked into a common feature matrix. Columns that are constant across all episodes are removed because they provide no information for distinguishing the target from the donors. Optional centering and scaling can then be applied through the `center` and `scale` arguments. These operations are useful when the balancing features are measured on different scales, since otherwise variables with larger numerical magnitudes may dominate the matching loss.

For higher-dimensional balancing problems, `dbw()` also provides optional dimension reduction through `princ_comp_count`. When this argument is specified, the processed feature matrix is projected onto a user-selected number of leading singular-vector directions before the donor-balancing optimization is performed. This option can reduce the dimension of the matching problem and can be useful when the selected matching feature representation contains substantial collinearity. The function additionally checks for rank deficiency and issues a warning when the processed feature matrix is not of full rank.

Once the feature representation has been constructed, `dbw()` solves the constrained optimization problem numerically using `Rsolnp::solnp()`. The optimizer is initialized at equal donor weights and minimizes the selected matching loss together with the optional regularization term. The sum-to-one constraint is controlled by `sum_to_1`, while `bounded_below_by` and `bounded_above_by` determine the box constraints imposed on each donor weight. These choices are configurable rather than fixed, allowing the feasible donor-weight space to be adapted to the application. In the special case of a single donor with `sum_to_1 = TRUE`, the only feasible weight is one and no numerical optimization is required.

The function returns the estimated donor weights in `opt_params`, a convergence indicator in `convergence`, and the final unpenalized matching discrepancy in `loss`. The estimated weights can then be combined with separately estimated donor-specific shock effects in downstream forecasting procedures. Within `postshock`, this occurs automatically in `SynthPrediction()` and `SynthVolForecast()`, while the standalone design of `dbw()` also permits the weights to be incorporated into user-defined forecasting workflows.

## Conditional-mean forecasting with `SynthPrediction()`

`SynthPrediction()` provides the principal conditional-mean forecasting workflow in `postshock`. The function combines three components that are kept conceptually distinct in the package architecture, namely estimation of donor-specific shock effects from completed historical episodes, construction of donor weights, and estimation of a baseline forecast for the newly shocked target. The weighted donor effect is then added to the target baseline forecast to produce the post-shock prediction. The first element of `Y_series_list` is treated as the target series, while the remaining elements are treated as donors.

For each donor \(j=1,\ldots,J\), let \(T_j\) denote the supplied donor boundary, corresponding to the final observation before the post-shock effect window and let \(L_j\) denote the length of the observed post-shock window used to estimate its shock effect. `SynthPrediction()` constructs the indicator

\[
D_{j,t}
=
\begin{cases}
0, & t \leq T_j,\\
1, & T_j < t \leq T_j + L_j,
\end{cases}
\]

and fits the donor series through \(T_j+L_j\). In a regression-with-ARIMA-errors representation, the donor model can be written schematically as

\[
Y_{j,t}
=
\theta_j^\top x_{j,t}
+
\alpha_j D_{j,t}
+
N_{j,t},
\]

where \(x_{j,t}\) denotes optional exogenous covariates and \(N_{j,t}\) follows an ARIMA or seasonal ARIMA process. When no external covariates are supplied, the corresponding \(x_{j,t}\) term is omitted. The estimated coefficient \(\widehat{\alpha}_j\) on the post-shock indicator is retained as the donor-specific shock effect. Thus, \(L_j\) determines the observed donor window over which a common additive post-shock effect is estimated; the current implementation does not estimate a separate donor effect for each post-shock horizon.

The ARIMA specification can either be supplied directly through `arima_order` or selected automatically using `forecast::auto.arima()`. When automatic selection is used, the information criterion is controlled by `user_ic_choice`, with AICc as the default, while `stepwise` and `approximation` control the corresponding `auto.arima()` search options. Fixed seasonal orders can be fitted by supplying `arima_order`, `seasonal_order`, and `seasonal_period`. The current automatic-selection path checks `forecast::findfrequency()` but does not assign the detected period to the series passed to `auto.arima()`; automatic seasonal selection therefore should not be assumed to use that period in release 0.2.0.

After the donor effects have been estimated, they are aggregated using either equal weights or donor-balancing weights. Let \(\widehat{\alpha}_j\) denote the estimated shock effect for donor \(j\), and let \(\widehat{w}_j\) denote its corresponding donor weight. When `use_dbw = TRUE`, the weights are obtained using the balancing procedure described in the previous section. When `use_dbw = FALSE`, each donor receives weight \(1/J\). The aggregate donor adjustment is

\[
\widehat{\alpha}_{\mathrm{w}}
=
\sum_{j=1}^{J}
\widehat{w}_j\widehat{\alpha}_j.
\]

For comparison, the function also constructs the equal-weight adjustment

\[
\widehat{\alpha}_{\mathrm{eq}}
=
\frac{1}{J}
\sum_{j=1}^{J}
\widehat{\alpha}_j.
\]

If no informative balancing features are available, or if the call to `dbw()` returns an error, the implementation falls back to equal donor weights and issues a warning.

The target model is estimated separately from the donor models. Let \(T_0\) denote the target boundary supplied in `shock_time_vec`. Only observations through \(T_0\) are used to estimate the target ARIMA-family baseline model. Depending on the supplied arguments, the target baseline can be an ARIMA, seasonal ARIMA, or ARIMAX specification. When selected covariates are used, the current implementation includes lagged target-side covariates in the fitted model. For multi-step forecasting, the final observed covariate values are carried forward across the requested forecast horizon.

Let

\[
\widehat{Y}^{\,\mathrm{raw}}_{0,T_0+h},
\qquad
h=1,\ldots,k,
\]

denote the resulting \(k\)-step baseline forecasts. `SynthPrediction()` constructs the donor-adjusted forecasts as

\[
\widehat{Y}^{\,\mathrm{adj}}_{0,T_0+h}
=
\widehat{Y}^{\,\mathrm{raw}}_{0,T_0+h}
+
\widehat{\alpha}_{\mathrm{w}},
\qquad
h=1,\ldots,k.
\]

The equal-weight benchmark is constructed analogously,

\[
\widehat{Y}^{\,\mathrm{eq}}_{0,T_0+h}
=
\widehat{Y}^{\,\mathrm{raw}}_{0,T_0+h}
+
\widehat{\alpha}_{\mathrm{eq}}.
\]

The distinction between the donor post-shock window \(L_j\) and the target forecast horizon \(k\) is important. The former determines the observations used to estimate each donor-specific shock effect, whereas the latter determines how many future target values are forecast. In the current implementation, the donor aggregation produces a single scalar adjustment \(\widehat{\alpha}_{\mathrm{w}}\), and this same quantity is added to every element of the \(k\)-step target baseline forecast. Consequently, the multi-step functionality extends the forecast horizon but does not estimate a horizon-specific post-shock effect path.

The returned object preserves the main components of the forecasting procedure separately, including the target baseline forecast, the adjusted forecast, the equal-weight benchmark, the donor weights, and donor-effect metadata. The common output structure used across the package is described later in this section.

## Structured shock extensions

More than one shock may affect the target at the same time. In their ConocoPhillips example, @LinEck2021 discuss concurrent oil-supply and demand disturbances. `SynthPredictionMultiPool()` retains the standard conditional-mean forecasting procedure but applies it separately to user-defined donor pools, then combines the pool-specific effects. The control-shock interface addresses additional known events in the target's history through regressors in the target-side ARIMA specification. These extensions retain the donor-adjustment logic described above rather than introducing separate forecasting model classes. They generalize structured constructions used in the original empirical analyses into reusable software components; the formal risk-reduction results reviewed in Section 2 are not re-derived here for these generalized specifications.

### Multiple donor pools

`SynthPredictionMultiPool()` extends the conditional-mean workflow by allowing donors to be organized into named pools. A pool may, for example, represent a set of historical episodes associated with a common shock channel or other application-specific grouping. Each pool is analyzed separately using the standard `SynthPrediction()` procedure, so that donor-specific effects are first estimated and then aggregated within the pool using either donor-balancing or equal weights.

Suppose the donors are organized into \(M\) user-defined pools,
\(P_1,\ldots,P_M\). For pool \(m\), let
\(\widehat{\alpha}_m\) denote the aggregate donor effect obtained by applying the standard conditional-mean workflow to the target together with the donors contained in \(P_m\). The pool-level effects can then be combined additively,

\[
\widehat{\alpha}_{\mathrm{MP}}
=
\sum_{m=1}^{M}
\widehat{\alpha}_m,
\]

or through user-specified pool weights \(a_m\),

\[
\widehat{\alpha}_{\mathrm{MP}}
=
\sum_{m=1}^{M}
a_m\widehat{\alpha}_m.
\]

The weighted aggregation rule does not require the supplied pool weights to form a probability simplex, so it represents a user-specified linear combination of the pool-level effects.

A common target baseline forecast is constructed separately, and the aggregated multi-pool effect is added to that baseline. Thus,

\[
\widehat{Y}^{\,\mathrm{MP}}_{0,T_0+h}
=
\widehat{Y}^{\,\mathrm{raw}}_{0,T_0+h}
+
\widehat{\alpha}_{\mathrm{MP}},
\qquad
h=1,\ldots,k.
\]

As in the standard `SynthPrediction()` workflow, the current implementation produces one scalar adjustment for each pool and therefore one scalar aggregate adjustment across pools. The same multi-pool adjustment is applied across the requested forecast horizons. The multi-pool interface is therefore best viewed as a structured aggregation layer around `SynthPrediction()`. It preserves user-defined donor groupings while reusing the same donor-effect estimation, donor-weighting, and target-baseline components.

### Control-shock specifications

A second extension allows additional known events in the target fitting period to be controlled for through explicit shock regressors. The helper function `build_control_xreg()` converts user-supplied event specifications into a design matrix that can be included as additional regressors in the target ARIMA-family model. The timing, shape, and, where applicable, duration of each event are specified by the user, while the corresponding regression coefficient is estimated from the data.

For a control event beginning at time \(\tau_r\), the available shapes correspond to the indicator functions

\[
C^{\mathrm{point}}_{r,t}
=
\mathbb{I}(t=\tau_r),
\]

\[
C^{\mathrm{window}}_{r,t}
=
\mathbb{I}(\tau_r \leq t < \tau_r+\ell_r),
\]

and

\[
C^{\mathrm{step}}_{r,t}
=
\mathbb{I}(t\geq\tau_r),
\]

where \(\ell_r\) denotes the length of a finite-window event. When multiple event specifications are supplied to `build_control_xreg()`, one design-matrix column is constructed for each event. The resulting control matrix can then be incorporated into the target-side regressors used by `SynthPrediction()`.

Schematically, the target baseline model can therefore be written as

\[
Y_{0,t}
=
\theta_0^\top x_{0,t}
+
\delta^\top C_t
+
N_{0,t},
\qquad
t\leq T_0,
\]

where \(C_t\) collects the control-shock indicators and \(N_{0,t}\) follows the selected ARIMA-family process. The coefficients on \(C_t\) capture the fitted contributions associated with the specified historical events, allowing these movements to be represented separately from the remaining target dynamics. The control regressors affect only the target-side baseline specification; donor-specific shock effects and their aggregation are constructed using the same procedure described previously.

In the current forecasting implementation, the control-shock regressors are constructed over the target fitting period and are set to zero beyond the forecast origin. Consequently, the fitted contributions associated with these control events are not carried into the subsequent baseline forecast. The interface is therefore intended to control for additional known events observed in the target's history rather than to specify future paths for those events. This mechanism generalizes the additional-event construction used in the original Apple application into a reusable target-side regression interface.

## Conditional-variance forecasting

The conditional-variance workflow extends the same donor-adjustment architecture from the conditional mean to the forecast variance. Rather than using historical donor episodes to adjust the expected level of the target series, `SynthVolForecast()` estimates donor-specific post-shock adjustments in the conditional-variance equation and aggregates them using the donor-balancing mechanism described above. GARCH-family estimation is provided by the `garchx` package [@Sucarrat2021], while `postshock` adds the cross-episode donor-effect estimation, weighting, and forecast-adjustment layers. This is a computational extension of the donor-adjustment workflow; the formal risk-reduction results reviewed in Section 2 are not re-derived for conditional-variance forecasting.

### Automatic GARCH-X selection with `auto_garchx()`

The helper function `auto_garchx()` provides automatic model-order selection for the GARCH-X models used in the volatility workflow. Following the order convention of `garchx`, a specification is indexed by

\[
(q,p,o),
\]

where \(q\) is the GARCH lag order, \(p\) is the ARCH lag order, and \(o\in\{0,1\}\) determines whether a GJR-type asymmetric component is excluded or included. Schematically, the conditional variance can be represented as

\[
\sigma_t^2
=
\omega
+
\sum_{i=1}^{p}a_i \varepsilon_{t-i}^2
+
\sum_{j=1}^{q}b_j\sigma_{t-j}^2
+
A_t(o)
+
\delta^\top x_t,
\]

Here, \(a_i\), \(b_j\), and \(c_\ell\) denote ARCH, GARCH, and asymmetric recursion coefficients, respectively, reserving \(\alpha\) for shock effects. In the equation above, \(\varepsilon_t\) denotes the return or residual series supplied to `garchx`, treated as an innovation, \(A_t(o)\) denotes the optional asymmetric component, and \(x_t\) contains any supplied exogenous regressors.

For user-specified upper bounds `max.q` and `max.p`, `auto_garchx()` fits candidate models over

\[
q=0,\ldots,\texttt{max.q},
\qquad
p=0,\ldots,\texttt{max.p},
\qquad
o\in\{0,1\},
\]

The `search_o` argument determines which of these asymmetry orders are searched (both by default), excluding the trivial \((0,0,0)\) specification. Candidate fits that error or produce a non-finite BIC are skipped, and the fit object with the smallest finite BIC is retained. The current implementation does not separately inspect a convergence flag returned by a fit object. The selected order and corresponding GARCH-X fit are returned together with the BIC and AIC values.

An optional second stage supplies an alternative initial value for the conditional-variance recursion. When `final_refit = TRUE`, an approximate unconditional variance is computed from the selected model. For an asymmetric specification, the calculation takes the form

\[
v_{\infty}
=
\frac{\omega}
{1-\sum_i a_i-\sum_j b_j-\frac{1}{2}\sum_\ell c_\ell}.
\]

If the denominator is nonpositive or nonfinite, the grid-search fit is retained without refitting. If the calculated variance is invalid or lies outside a user-controlled range relative to the sample variance, the sample variance is used as the backcast. This value initializes the variance recursion; it does not change the selected model order. The refitted model replaces the original grid-search fit only when it produces a lower BIC. Users may bypass automatic selection in the higher-level forecasting workflow by supplying a fixed GARCH-X order directly.

### Donor-adjusted conditional-variance forecasting with `SynthVolForecast()`

`SynthVolForecast()` applies donor-based adjustment to conditional-variance forecasts. As in the conditional-mean workflow, the first element of `Y_series_list` is treated as the target and the remaining elements as historical donors. For each donor \(j=1,\ldots,J\), let \(T_j\) denote the supplied donor boundary, corresponding to the last observation before the designated donor-effect window, and let \(L_j\) denote the length of that window. The donor shock indicator is

\[
D_{j,t}
=
\begin{cases}
1, & T_j < t \leq T_j+L_j,\\
0, & \text{otherwise}.
\end{cases}
\]

A donor-side GARCH-X model is then fitted using this indicator and, optionally, selected contemporaneous donor covariates. Schematically, its conditional variance can be written as

\[
\sigma_{j,t}^2
=
G_j(F_{j,t-1})
+
(\theta_j^{v})^\top x_{j,t}
+
\alpha^{v}_jD_{j,t},
\]

where \(F_{j,t-1}\) denotes the lagged information entering the GARCH-family variance recursion, \(x_{j,t}\) denotes optional donor-side covariates, and \(\alpha^{v}_j\) is the coefficient associated with the post-shock indicator. The estimate \(\widehat{\alpha}^{v}_j\) is retained as the donor-specific post-shock variance adjustment. If `covariate_indices = NULL`, the post-shock indicator is the only exogenous regressor in the donor variance model.

The GARCH-X order may be supplied directly through `garch_order`. Otherwise, `auto_garchx()` selects a specification separately for each fitted series. The current implementation fits each donor GARCH-X model using the full supplied donor series, subject to complete-case filtering when selected donor covariates contain missing values. The post-shock indicator equals one only over the specified \(L_j\)-period window and returns to zero thereafter, so observations following that window remain in the donor estimation sample with the indicator set to zero. Thus, \(L_j\) defines the interval associated with the estimated donor variance adjustment; it does not truncate the donor estimation sample and is distinct from the target forecast horizon \(k\).

The donor-specific variance adjustments are combined using the same boundary-aligned balancing framework implemented by `dbw()`. In this workflow, `target_covariates` and the corresponding donor covariates provide the matching features, which are constructed using information through the corresponding supplied boundaries. Let \(\widehat{w}_j\) denote the resulting donor weights.

\[
\widehat{\alpha}_{v}
=
\sum_{j=1}^{J}
\widehat{w}_j\widehat{\alpha}^{v}_j.
\]

For comparison, the function also forms the equal-weight adjustment

\[
\widehat{\alpha}_{v,\mathrm{eq}}
=
\frac{1}{J}
\sum_{j=1}^{J}
\widehat{\alpha}^{v}_j.
\]

The target variance model is estimated separately from the donor models. Let \(T_0\) denote the target boundary supplied through `shock_time_vec`, corresponding in the post-shock forecasting setting to the final target observation available at the forecast origin. `SynthVolForecast()` fits the target GARCH-family model using only observations through \(T_0\). This is a deliberate interface choice. A target-side GARCH-X forecast would additionally require a future path for the target covariates, either supplied by the user or obtained from separate forecasting models. The current implementation does not include exogenous regressors in the target GARCH model; `target_covariates` are used only for donor matching through the supplied boundary rather than for target-side variance estimation. Consequently, no future target-covariate path is required to construct the target variance forecast.

Let

\[
\widehat{v}^{\,\mathrm{raw}}_{0,T_0+h},
\qquad
h=1,\ldots,k,
\]

denote the resulting \(k\)-step conditional-variance forecasts. The donor-adjusted forecast is

\[
\widehat{v}^{\,\mathrm{adj}}_{0,T_0+h}
=
\max
\left\{
\widehat{v}^{\,\mathrm{raw}}_{0,T_0+h}
+
\widehat{\alpha}_{v},
\,
\epsilon
\right\},
\qquad
\epsilon=10^{-8}.
\]

The lower bound ensures that the adjusted quantity remains a strictly positive variance forecast. The equal-weight benchmark is constructed analogously using \(\widehat{\alpha}_{v,\mathrm{eq}}\).

As in the conditional-mean workflow, donor aggregation produces a single scalar adjustment rather than a horizon-specific effect path. The same \(\widehat{\alpha}_{v}\) is therefore added to each element of the \(k\)-step target variance forecast before the positivity constraint is applied. The returned object keeps the unadjusted, DBW-adjusted, and equal-weight variance forecasts separate, together with the donor weights, donor-specific variance adjustments and their standard errors, selected GARCH-X orders, and the aggregate adjustment. Fitted donor and target GARCH objects can optionally be retained for diagnostic inspection.

## Standardized outputs

The package keeps donor weights, baseline forecasts, and donor-adjusted forecasts available as separate fields so that users can inspect each stage of the calculation. `dbw()` returns the donor weights in `opt_params`, together with the optimization status in `convergence` and the final unpenalized matching loss in `loss`. The forecasting functions place their forecasts in `predictions` and retain available model-order information, estimated donor adjustments, aggregation quantities, and diagnostics in `meta`.

```{=latex}
\begin{table}[!ht]
\centering
\caption{Main returned objects from the principal \texttt{postshock} workflows.}
\label{tab:returned-objects}
\begin{tabular}{@{}>{\raggedright\arraybackslash}p{0.45\linewidth}>{\raggedright\arraybackslash}p{0.51\linewidth}@{}}
\toprule
Workflow & Main returned objects \\
\midrule
\texttt{dbw()} & \texttt{opt\_params}; \texttt{convergence}; \texttt{loss} \\
\texttt{SynthPrediction()} & \texttt{linear\_combinations}; \texttt{predictions\$unadjusted}; \texttt{predictions\$adjusted}; \texttt{predictions\$arithmetic\_mean}; \texttt{meta} \\
\texttt{SynthPredictionMultiPool()} & Standard \texttt{SynthPrediction()} output plus \texttt{predictions\$adjusted\_multipool} and \texttt{meta\$multi\_pool} \\
\texttt{SynthVolForecast()} & \texttt{linear\_combinations}; \texttt{predictions\$unadjusted}; \texttt{predictions\$adjusted}; \texttt{predictions\$arithmetic\_mean}; \texttt{meta}; optional \texttt{donor\_fits} and \texttt{target\_fit} \\
\texttt{auto\_garchx()} & \texttt{fit}; \texttt{q}; \texttt{p}; \texttt{o}; \texttt{bic}; \texttt{aic}; \texttt{refit\_used} \\
\bottomrule
\end{tabular}
\end{table}
```

For `SynthPredictionMultiPool()`, `predictions$adjusted_multipool` is the forecast obtained after aggregating the pool-specific effects. The inherited `predictions$adjusted` and `linear_combinations` remain those of the base `SynthPrediction()` call, while the pool-specific effects and their aggregation are stored in `meta$multi_pool`.

Forecast vectors contain one entry for each requested horizon. In `SynthPrediction()` they are forecasts of the target response, whereas in `SynthVolForecast()` they are forecasts of conditional variance. The shared field names therefore indicate a common software interface rather than a common forecast quantity. The metadata expose donor weights, estimated adjustments, available model-order information, aggregation choices, and diagnostics without requiring users to recover these components from fitted model objects.

# Applications

The applications use frozen processed data distributed with `postshock` 0.2.0. They are retrospective one-step illustrations of software workflows, not repeated-origin validation or evidence that donor adjustment generally improves forecast accuracy. ConocoPhillips (COP) demonstrates conditional-mean forecasting, donor balancing, and multiple donor pools; IYG illustrates conditional-variance forecasting under alternative analyst-defined donor sets; and Apple illustrates the historical control-regressor interface in the standard end-to-end workflow. Historical paths and evaluation observations come from packaged data; forecasts below are computed by the package calls.

The documented market-data sources are Yahoo Finance [@YahooFinance], accessed through `quantmod` [@quantmod], and FRED for the CPI series used in inflation adjustment [@CPIAUCSL]. The frozen package objects, rather than live downloads, are the reproducibility inputs for the reported results. The supplementary *Data provenance and reconstruction* document details acquisition, preprocessing, event windows, and remaining provenance gaps. Annual-average CPI adjustment and retrospectively acquired prices do not constitute a real-time-vintage backtest.

```{r application-checks, include=FALSE, cache=FALSE}
stopifnot(packageVersion("postshock") == "0.2.0")
```

## ConocoPhillips conditional-mean forecasting

The packaged `cop_oil_postshock` object contains the target episode and five completed donor episodes from 2008 and 2014. The target boundary is 6 March 2020 (local observation 30); the following trading observation, 9 March 2020, is the evaluation target. The baseline uses the 30 observations through the boundary. Each donor model uses its first 30 observations and the next observation, with a post-shock indicator active only for that final observation. We retain the supplied historical preprocessing rather than reconstructing a real-time data vintage.

### Single-pool donor adjustment

The five boundary-aligned matching features are the S&P 500 index, WTI oil prices, the U.S. Dollar Index, the Treasury bill rate, and the VIX. With `covariate_indices = NULL`, these variables inform DBW but are not additional regressors in either the target or donor ARIMA models. Matching uses centering and scaling, no PCA, and no penalty.

The `cop_single` object is constructed in Section 3.1.

```{r cop-single-metadata, include=FALSE, cache=FALSE}
cop_origin <- as.integer(cop$shock_time_vec[1])
cop_evaluation <- cop_origin + 1L
cop_observed <- as.numeric(cop$Y[[1]][cop_evaluation])
cop_weights <- setNames(cop_single$linear_combinations, names(cop$Y)[-1])
stopifnot(
  cop_origin == 30L, all(cop$shock_length_vec == 1L),
  identical(cop_single$meta$dbw_status, "convergence")
)
```

Automatic target selection retains an ARIMA(0,1,0) model with drift, not a model with a seasonal term. The returned `predictions` distinguish the unadjusted baseline, the arithmetic-mean adjustment, and the DBW adjustment. In this run, `linear_combinations` assigns weights of `r sprintf("%.3f", cop_weights["Y_2014_11_28"])` and `r sprintf("%.3f", cop_weights["Y_2008_09_29"])` to the 28 November 2014 and 29 September 2008 episodes, respectively; the other weights are zero at this precision. Both adjustments are numerically closer to the observed target than the baseline in this episode, with DBW slightly closer than equal weighting.

### Multiple donor pools

The 2014 OPEC-related episode forms a supply pool, and the four 2008 episodes form a demand and financial-stress pool. These are analyst-specified interpretations, not causal channels identified by the software. `SynthPredictionMultiPool()` reuses `SynthPrediction()` within each pool and adds the aggregated pool effects to a common, unadjusted target baseline. The call below illustrates weighted aggregation; the additive comparison uses the same fitting and matching settings.

```{r cop-multipool-weighted, results='hide', message=FALSE, warning=FALSE, cache=FALSE}
cop_pools <- list(
  supply = "Y_2014_11_28",
  demand = setdiff(names(cop$Y)[-1], "Y_2014_11_28")
)
cop_weighted <- SynthPredictionMultiPool(
  Y_series_list = cop$Y, covariates_series_list = cop$X,
  shock_time_vec = cop$shock_time_vec,
  shock_length_vec = cop$shock_length_vec, k = 1L,
  pools = cop_pools, pool_agg = "weighted",
  pool_weights = c(supply = 0.9, demand = 0.9),
  dbw_indices = seq_len(ncol(cop$X[[1]]))
)
```

```{r cop-multipool-sum, include=FALSE, cache=FALSE}
cop_sum <- SynthPredictionMultiPool(
  Y_series_list = cop$Y, covariates_series_list = cop$X,
  shock_time_vec = cop$shock_time_vec,
  shock_length_vec = cop$shock_length_vec, k = 1L,
  pools = cop_pools, pool_agg = "sum",
  dbw_indices = seq_len(ncol(cop$X[[1]]))
)
```

The `sum` rule adds the two estimated pool effects. The second rule multiplies each effect by 0.9; the supplied coefficients sum to 1.8 and are not normalized. They define a specified sensitivity setting, not estimated optimal pool weights. The final forecast is `predictions$adjusted_multipool`, rather than the inherited `predictions$adjusted` field.

```{r cop-results, include=FALSE, cache=FALSE}
cop_results <- data.frame(
  Forecast = c(
    "Realized value", "Unadjusted baseline", "Arithmetic-mean adjustment",
    "Single-pool DBW", "MultiPool, sum", "MultiPool, weighted"
  ),
  Value = c(
    cop_observed,
    cop_single$predictions$unadjusted,
    cop_single$predictions$arithmetic_mean,
    cop_single$predictions$adjusted,
    cop_sum$predictions$adjusted_multipool,
    cop_weighted$predictions$adjusted_multipool
  ),
  check.names = FALSE
)
cop_results$"Absolute error" <- abs(cop_results$Value - cop_observed)
cop_results$"Absolute error"[1] <- NA_real_
cop_audit_expected <- c(34.070, 44.734, 39.750, 39.111, 33.176, 34.331)
stopifnot(
  identical(round(cop_results$Value, 3), cop_audit_expected),
  identical(
    round(cop_results$"Absolute error"[-1], 3),
    c(10.664, 5.680, 5.041, 0.894, 0.261)
  ),
  isTRUE(all.equal(
    cop_single$predictions$unadjusted, cop_sum$predictions$unadjusted
  )),
  isTRUE(all.equal(
    cop_single$predictions$unadjusted, cop_weighted$predictions$unadjusted
  ))
)
```

```{r cop-comparison, echo=FALSE, results='asis', cache=FALSE}
cop_display <- cop_results
cop_display$Value <- sprintf("%.3f", cop_results$Value)
cop_display$"Absolute error" <- ifelse(
  is.na(cop_results$"Absolute error"), "--",
  sprintf("%.3f", cop_results$"Absolute error")
)
knitr::kable(
  cop_display, row.names = FALSE, align = c("l", "r", "r"),
  booktabs = TRUE, linesep = "", position = "!ht",
  caption = paste(
    "One-step ConocoPhillips forecast comparison under the",
    "single-pool and MultiPool specifications."
  )
)
```

The combined table is constructed from these three result objects, with absolute errors calculated before rounding. Figure \@ref(fig:cop-forecast) places the same forecasts alongside the target history. The weighted MultiPool value is closest to the realized observation among the displayed forecasts, conditional on these pool definitions and coefficients. The within-pool matching problems are rank deficient in this small donor setting, so the finite forecasts should not be interpreted as separately identified supply and demand effects.

```{r application-plot-style, include=FALSE, cache=FALSE}
application_theme <- theme_classic(base_size = 11) +
  theme(
    axis.title = element_text(size = 11),
    axis.text = element_text(size = 10, colour = "grey20"),
    panel.grid.major.y = element_line(colour = "grey90", linewidth = 0.3),
    legend.position = "bottom",
    legend.title = element_blank(),
    legend.text = element_text(size = 10),
    legend.key.width = grid::unit(0.95, "lines"),
    legend.key.height = grid::unit(0.95, "lines"),
    plot.margin = margin(6, 8, 4, 6)
  )
cop_history <- data.frame(
  Index = seq_len(cop_origin),
  Value = as.numeric(cop$Y[[1]][seq_len(cop_origin)])
)
cop_markers <- cop_results[, c("Forecast", "Value")]
cop_markers$Method <- factor(
  c("Observed", "Unadjusted", "Arithmetic mean",
    "Single-pool DBW", "MultiPool: sum", "MultiPool: weighted"),
  levels = c("Observed", "Unadjusted", "Arithmetic mean",
             "Single-pool DBW", "MultiPool: sum", "MultiPool: weighted")
)
cop_markers$Index <- cop_evaluation + seq(0, 3.5, length.out = nrow(cop_markers))
cop_palette <- c("#222222", "#D55E00", "#0072B2", "#009E73", "#CC79A7", "#A67600")
cop_shapes <- c(16, 17, 15, 18, 3, 8)
names(cop_palette) <- names(cop_shapes) <- levels(cop_markers$Method)
```

```{r cop-forecast, echo=FALSE, message=FALSE, warning=FALSE, cache=FALSE, fig.width=6.7, fig.height=4.1, out.width='100%', fig.align='center', fig.pos='!ht', fig.cap='ConocoPhillips target window and one-step forecast comparison. The line shows packaged observations through the origin (index 30); all comparison markers refer to the next observation (index 31). Horizontal displacement of the markers is for display only.'}
cop_plot <- ggplot(cop_history, aes(Index, Value)) +
  annotate(
    "rect", xmin = cop_origin + 0.5, xmax = cop_evaluation + 4.2,
    ymin = -Inf, ymax = Inf, fill = "grey96"
  ) +
  geom_line(colour = "grey35", linewidth = 0.5) +
  geom_point(colour = "grey35", size = 1.3) +
  geom_vline(
    xintercept = cop_origin + 0.5, linetype = "dashed",
    colour = "grey55", linewidth = 0.4
  ) +
  geom_point(
    data = cop_markers, aes(colour = Method, shape = Method),
    size = 3, stroke = 0.9
  ) +
  scale_colour_manual(values = cop_palette) +
  scale_shape_manual(values = cop_shapes) +
  scale_x_continuous(
    breaks = c(1, 10, 20, cop_evaluation),
    labels = c("1", "10", "20", "31"),
    limits = c(1, cop_evaluation + 4.2),
    expand = expansion(mult = c(0.01, 0.01))
  ) +
  scale_y_continuous(expand = expansion(mult = c(0.06, 0.07))) +
  labs(x = "Local observation index", y = "COP closing price") +
  guides(
    colour = guide_legend(nrow = 2, byrow = TRUE),
    shape = guide_legend(nrow = 2, byrow = TRUE)
  ) +
  application_theme
cop_plot
```

## IYG conditional-variance forecasting

The IYG response is the daily log return of the adjusted price. In `iyg_onestep_input`, the target boundary is row 501 and evaluation uses the squared return at row 502. The episode-construction logic associates the boundary with 8 November 2016 and the evaluation with the following trading observation; the packaged numeric series do not themselves retain a complete calendar-date index. The squared return is an observable, noisy proxy, not the latent conditional variance.

Three analyst-defined donor sets are supplied. The restricted set contains the 2012 U.S. election, the Brexit poll-release episode, and the Brexit vote. The elections-only set contains the 2004, 2008, and 2012 U.S. elections. The full set adds all three Brexit-related episodes, including the announcement episode, to those elections. These choices specify which donors are available; `dbw()` determines relative weights conditional on that set rather than selecting the donor set itself.

Boundary-aligned matching uses `ret_CLF` (oil-futures log returns), the VIX level, and changes in IRX and TNX. As for COP, the features are centered and scaled without PCA or a penalty. With `covariate_indices = NULL`, the donor GARCH-X models include the shock indicator but no additional covariates; the target GARCH model has no exogenous regressors. Target fitting stops at the boundary. Donor fitting uses each full supplied historical series, with its indicator equal to one only over the specified one-observation effect window and zero thereafter.

```{r iyg-restricted-fit, results='hide', message=FALSE, warning=FALSE, cache=FALSE}
data("iyg_onestep_input", package = "postshock")
iyg_input <- iyg_onestep_input$inputs$restricted
iyg_restricted <- SynthVolForecast(
  Y_series_list = iyg_input$Y_series_list,
  covariates_series_list = iyg_input$covariates_series_list,
  target_covariates = iyg_input$target_covariates,
  shock_time_vec = iyg_input$shock_time_vec,
  shock_length_vec = iyg_input$shock_length_vec, k = 1L,
  dbw_indices = seq_len(ncol(iyg_input$target_covariates)),
  max.q = 3L, max.p = 3L, return_fits = TRUE
)
```

```{r iyg-other-pool-fits, include=FALSE, cache=FALSE}
fit_iyg_pool <- function(input) {
  SynthVolForecast(
    Y_series_list = input$Y_series_list,
    covariates_series_list = input$covariates_series_list,
    target_covariates = input$target_covariates,
    shock_time_vec = input$shock_time_vec,
    shock_length_vec = input$shock_length_vec, k = 1L,
    dbw_indices = seq_len(ncol(input$target_covariates)),
    covariate_indices = NULL,
    dbw_center = TRUE, dbw_scale = TRUE, penalty_lambda = 0,
    max.q = 3L, max.p = 3L, vcov.type = "robust",
    return_fits = TRUE
  )
}
iyg_inputs <- iyg_onestep_input$inputs[
  c("restricted", "elections_only", "all")
]
iyg_fits <- c(
  list(restricted = iyg_restricted),
  lapply(iyg_inputs[c("elections_only", "all")], fit_iyg_pool)
)
```

```{r iyg-results, include=FALSE, cache=FALSE}
iyg_target <- as.numeric(iyg_inputs$restricted$Y_series_list[[1]])
iyg_origin <- as.integer(iyg_inputs$restricted$shock_time_vec[1])
iyg_evaluation <- as.integer(iyg_onestep_input$evaluation$proxy_index)
iyg_proxy <- iyg_target[iyg_evaluation]^2
iyg_baselines <- vapply(
  iyg_fits, function(fit) as.numeric(fit$predictions$unadjusted), numeric(1)
)
iyg_baseline <- unname(iyg_baselines[1])
iyg_results <- data.frame(
  "Donor pool" = c("Restricted", "Elections only", "All donors"),
  "DBW-adjusted" = vapply(
    iyg_fits, function(fit) as.numeric(fit$predictions$adjusted), numeric(1)
  ),
  "Equal-weight" = vapply(
    iyg_fits, function(fit) as.numeric(fit$predictions$arithmetic_mean),
    numeric(1)
  ),
  check.names = FALSE, row.names = NULL
)
iyg_results$"AE, DBW" <- abs(iyg_results$"DBW-adjusted" - iyg_proxy)
iyg_results$"AE, equal" <- abs(iyg_results$"Equal-weight" - iyg_proxy)
iyg_audit_expected <- cbind(
  c(0.001516, 0.000233, 0.000778),
  c(0.001310, 0.000516, 0.000897),
  c(0.000235, 0.001517, 0.000972),
  c(0.000440, 0.001234, 0.000854)
)
stopifnot(
  iyg_origin == 501L, iyg_evaluation == iyg_origin + 1L,
  all(vapply(iyg_inputs, function(input) {
    identical(as.numeric(input$Y_series_list[[1]]), iyg_target) &&
      all(input$shock_time_vec == iyg_origin) &&
      all(input$shock_length_vec == 1L)
  }, logical(1))),
  all(abs(iyg_baselines - iyg_baseline) < 1e-12),
  round(iyg_baseline, 6) == 0.000068,
  round(iyg_proxy, 6) == 0.001750,
  identical(
    unname(round(as.matrix(iyg_results[-1]), 6)), iyg_audit_expected
  ),
  all(vapply(iyg_fits, function(fit) {
    identical(as.numeric(fit$meta$target_order), c(1, 0, 1)) &&
      identical(fit$meta$dbw_status, "convergence")
  }, logical(1)))
)
```

The selected target order is \((q,p,o)=(`r paste(iyg_fits$restricted$meta$target_order, collapse = ",")`)\), where \(q\) is the GARCH order, \(p\) the ARCH order, and \(o\) the asymmetry order. All three fits yield the same raw variance forecast, `r sprintf("%.6f", iyg_baseline)`; the observed squared-return proxy is `r sprintf("%.6f", iyg_proxy)`. The table rescales values for display only, and absolute errors are computed from the full-precision variance forecasts.

```{r iyg-comparison, echo=FALSE, results='asis', cache=FALSE}
iyg_display <- iyg_results
iyg_display[-1] <- lapply(iyg_results[-1], function(values) {
  sprintf("%.3f", 1000 * values)
})
knitr::kable(
  iyg_display, row.names = FALSE, align = c("l", "r", "r", "r", "r"),
  booktabs = TRUE, linesep = "", position = "!ht",
  caption = paste(
    "One-step IYG forecasts under alternative donor pools.",
    "Values are reported on a $10^{-3}$ variance scale;",
    "AE denotes absolute error against the observed squared-return proxy."
  )
)
```

Figure \@ref(fig:iyg-forecast) shows the last 30 target observations through the boundary on the squared-return scale, followed by the observed proxy and the variance forecasts. The table and figure use the same three result objects; equal-weight forecasts remain in the table to keep the graphical comparison compact.

```{r iyg-plot-data, include=FALSE, cache=FALSE}
iyg_history_rows <- seq.int(max(1L, iyg_origin - 29L), iyg_origin)
iyg_history <- data.frame(
  Index = iyg_history_rows - iyg_origin,
  Value = iyg_target[iyg_history_rows]^2
)
iyg_markers <- data.frame(
  Index = 1 + seq(0, 2.8, length.out = 5),
  Value = c(iyg_proxy, iyg_baseline, iyg_results$"DBW-adjusted"),
  Method = factor(
    c("Observed proxy", "Unadjusted", "Restricted DBW",
      "Elections DBW", "All-donor DBW"),
    levels = c("Observed proxy", "Unadjusted", "Restricted DBW",
               "Elections DBW", "All-donor DBW")
  )
)
iyg_palette <- c("#222222", "#D55E00", "#0072B2", "#009E73", "#CC79A7")
iyg_shapes <- c(16, 17, 15, 18, 3)
names(iyg_palette) <- names(iyg_shapes) <- levels(iyg_markers$Method)
```

```{r iyg-forecast, echo=FALSE, message=FALSE, warning=FALSE, cache=FALSE, fig.width=6.7, fig.height=3.8, out.width='100%', fig.align='center', fig.pos='!ht', fig.cap='IYG local variance proxy and one-step conditional-variance forecasts under alternative donor pools. The line shows squared returns through the origin (0, packaged row 501). All comparison markers refer to the next observation (1, row 502); horizontal displacement is for display only.'}
iyg_plot <- ggplot(iyg_history, aes(Index, 1000 * Value)) +
  annotate(
    "rect", xmin = 0.5, xmax = 4.5, ymin = -Inf, ymax = Inf,
    fill = "grey96"
  ) +
  geom_line(colour = "grey35", linewidth = 0.5) +
  geom_point(colour = "grey35", size = 1.3) +
  geom_vline(
    xintercept = 0.5, linetype = "dashed",
    colour = "grey55", linewidth = 0.4
  ) +
  geom_point(
    data = iyg_markers, aes(colour = Method, shape = Method),
    size = 3, stroke = 0.9
  ) +
  scale_colour_manual(values = iyg_palette) +
  scale_shape_manual(values = iyg_shapes) +
  scale_x_continuous(
    breaks = c(-29, -20, -10, 1), limits = c(-29, 4.5),
    expand = expansion(mult = c(0.01, 0.01))
  ) +
  scale_y_continuous(expand = expansion(mult = c(0.03, 0.08))) +
  labs(
    x = "Observation relative to forecast origin",
    y = expression(paste("Squared return / variance (", 10^{-3}, ")"))
  ) +
  guides(
    colour = guide_legend(nrow = 2, byrow = TRUE),
    shape = guide_legend(nrow = 2, byrow = TRUE)
  ) +
  application_theme
iyg_plot
```

For this target episode, restricted-pool DBW is numerically closest to the squared-return proxy. In the elections-only and full pools, however, equal weighting is closer than DBW. This comparison illustrates sensitivity both to donor-set construction and to weighting within a set, not a general ranking of the methods. A single squared return cannot establish accuracy for latent variance; systematic donor screening or data-driven pool construction is a distinct direction for future development.

Diagnostic information remains available in `meta` and the retained fits. In the full pool, `r sum(!is.finite(iyg_fits$all$meta$omega_se))` of the `r length(iyg_fits$all$meta$omega_se)` donor-adjustment standard errors are non-finite under robust covariance estimation, and the smaller-pool matching designs generate rank-deficiency warnings. We therefore treat these results as point-forecast illustrations and do not interpret the donor coefficients as precisely estimated or statistically significant effects.

## Apple forecasting with a historical control regressor

The Apple application uses 25 trading observations from 7 October through 10 November 2020 to forecast the close on 11 November. The three historical donor episodes follow the Apple analysis of @LinEck2021, with effect observations on 7 June 2017, 31 October 2018, and 4 June 2019. We retain these episodes without assuming that their economic mechanisms are identical. Following the packaged metadata, a point control regressor marks the historical response on 9 October 2020. This is a one-step software adaptation, not an exact reproduction of the original delayed-response analysis.

The standard `SynthPrediction()` workflow estimates donor effects, constructs DBW weights conditional on the supplied donors, and fits the target baseline with a historical control-shock regressor supplied through `control_shocks`; its forecast-time value is zero. The S&P 500 and Treasury bill rate enter matching over the ten trading observations through each boundary, but, with `covariate_indices = NULL`, do not enter the target or donor response models. Each donor boundary immediately precedes its specified effect date, and its effect window contains one observation. For this application, the frozen `aapl_onestep_input` object is reorganized into the boundary-aligned inputs required by the S1 specification; the corresponding construction and matching diagnostics are documented in the supplementary material.

```{r apple-inputs, include=FALSE, cache=FALSE}
source("supplement/apple_diagnostic.R", local = TRUE)
apple_analysis <- apple_diagnostics()
apple_input <- apple_analysis$main$arguments
```

```{=latex}
\noindent\begin{minipage}{\linewidth}
```

```{r apple-standard-call, echo=TRUE, results="hide", message=FALSE, warning=FALSE, cache=FALSE}
apple_fit <- SynthPrediction(
  Y_series_list = apple_input$Y_series_list,
  covariates_series_list = apple_input$covariates_series_list,
  shock_time_vec = apple_input$shock_time_vec,
  shock_length_vec = apple_input$shock_length_vec, k = 1,
  use_dbw = TRUE, dbw_indices = 1:2, covariate_indices = NULL,
  days_before_shocktime_vec = 10L, dbw_center = TRUE, dbw_scale = TRUE,
  control_shocks = apple_input$control_shocks,
  arima_order = NULL, seasonal = FALSE, user_ic_choice = "aicc",
  stepwise = TRUE, approximation = TRUE,
  penalty_lambda = 0, penalty_normchoice = "l1"
)
```

```{=latex}
\end{minipage}
```

```{r apple-result-checks, include=FALSE, cache=FALSE}
stopifnot(
  isTRUE(all.equal(apple_fit$predictions, apple_analysis$main$fit$predictions,
                  tolerance = 1e-10)),
  isTRUE(all.equal(apple_fit$meta$weights, apple_analysis$main$fit$meta$weights,
                  tolerance = 1e-10)),
  identical(apple_fit$meta$dbw_status, "convergence")
)
apple_values <- c(apple_analysis$main_table$Value[1L],
                  apple_fit$predictions$unadjusted,
                  apple_fit$predictions$adjusted,
                  apple_fit$predictions$arithmetic_mean)
apple_table <- data.frame(
  Forecast = apple_analysis$main_table$Forecast,
  Value = sprintf("%.3f", apple_values),
  "Absolute error" = c("--", sprintf("%.3f",
    abs(apple_values[-1L] - apple_values[1L]))),
  check.names = FALSE
)
```

```{r apple-comparison, echo=FALSE, results="asis", cache=FALSE}
knitr::kable(
  apple_table, row.names = FALSE, align = c("l", "r", "r"),
  booktabs = TRUE, linesep = "", position = "!ht",
  caption = paste("Apple one-step forecasts for 11 November 2020",
                  "using information through 10 November.")
)
```

In this target episode, both donor adjustments reduce the baseline's underprediction, and DBW is numerically closer than equal weighting, although substantial error remains. This single retrospective comparison establishes neither general predictive superiority nor causal removal of confounding by the control regressor. Supplementary Apple analyses distinguish this end-to-end interface from modular reuse. They combine package-derived adjustments with a user-specified regression baseline and construct a delayed-response specification with separately forecast future covariates. These variants require additional application-level modeling beyond the standard interface.

## Execution times

Table \@ref(tab:execution-times) reports elapsed execution times for every COP and IYG configuration presented above. Each call includes donor estimation, donor balancing, target baseline fitting, and forecast construction. A single-pool call returns both DBW and equal-weight forecasts, so those outputs do not require separate timed runs. The MultiPool calls include the component fits performed internally by that interface.

```{r execution-times, echo=FALSE, results='asis', cache=FALSE}
timing <- read.csv("../results/timing-summary.csv")
timing_labels <- c(
  "COP single pool", "COP MultiPool sum", "COP MultiPool weighted",
  "IYG restricted", "IYG elections only", "IYG all donors"
)
stopifnot(identical(timing$configuration, c(
  "COP_single", "COP_sum", "COP_weighted",
  "IYG_restricted", "IYG_elections", "IYG_all"
)))
timing_display <- data.frame(
  Configuration = timing_labels,
  "Median (s)" = sprintf("%.3f", timing$median_seconds),
  "Range (s)" = sprintf("%.3f--%.3f",
                         timing$min_seconds, timing$max_seconds),
  check.names = FALSE
)
knitr::kable(
  timing_display, row.names = FALSE, align = c("l", "r", "r"),
  booktabs = TRUE, linesep = "", position = "!ht",
  caption = "Elapsed execution times from five repetitions per configuration after one warm-up run."
)
```

Measurements used `postshock` 0.2.0 under R 4.6.1 on a macOS arm64 system, with `forecast` 9.0.2, `Rsolnp` 2.0.1, and `garchx` 1.7. All configurations ran sequentially in one R session. Package loading and loading the frozen input objects preceded timing; each configuration had one warm-up call followed by five timed repetitions. Timings exclude data acquisition, plotting, document rendering, and the analyst's work of defining and checking a specification. Warnings were collected during execution. The IYG calls use automatic order searches with `max.q = max.p = 3` and retain fitted models, as in the examples. The accompanying benchmark script, individual measurements, warnings, and session record make this computational comparison reproducible.

# Discussion

An analyst or a team may need to make a post-shock forecast in a short time window, before the target response is observed. The package makes it possible to construct that forecast while keeping the end-to-end specification available for audit and discussion. Analysts can compare the baseline, donor weights, and transferred effects when they disagree about a model or donor pool.

`postshock` implements the information-transfer step in donor-based post-shock forecasting as a reusable workflow. It estimates shock effects from completed historical episodes, optionally balances donors on pre-shock features, and applies the aggregate effect to a separately estimated target baseline. Its main practical advantage is that the donor-effect estimation, DBW optimization, target forecasting, pool aggregation, and control regressors can be inspected and reused separately. The conditional-variance implementation carries the same structure to GARCH-X donor models and target variance forecasts.

The empirical examples also show why choices about comparability matter. DBW is only as informative as the selected features and the available donor episodes; a close match on measured pre-shock features does not guarantee that unobserved shock mechanisms are comparable. The donor episodes, shock windows, covariates, pool definitions, and outcome scale therefore require substantive justification. The COP MultiPool example makes this dependence visible. Its weighted forecast uses two coefficients of 0.9, which sum to 1.8 and hence define a non-normalized linear combination. It should be interpreted as that specified sensitivity analysis, not as a normalized mixture or evidence that weighted pools generally dominate.

The applications have further limits. The COP and main Apple examples evaluate one target date each, and the IYG example evaluates one variance forecast against a single squared-return proxy. In particular, realized squared returns are noisy proxies for latent conditional variance. The main Apple result demonstrates the standard control interface. Supplementary analyses distinguish end-to-end forecasting from modular reuse. Package-derived donor adjustments can be combined with an external baseline, while delayed-response calculations require application-level modeling. This flexibility places responsibility on the analyst to maintain coherent information timing and a meaningful relationship between the donor episodes, the transferred adjustment, and the target forecasting specification. The supplementary custom-baseline comparison shows that an adjustment helpful for one baseline need not help another.

The current forecasting functions aggregate donor effects into a scalar and apply that same value at every requested horizon. This provides a simple multi-step interface, but it does not estimate a horizon-specific effect path or allow the donor effect to evolve dynamically. In addition, the theoretical risk-reduction results of @LinEck2021 concern a narrower setting than all of the package's model classes and extensions. The implementations should therefore be used as forecasting procedures whose empirical performance is assessed for the application at hand, rather than treating the original theoretical result as a guarantee for every supported specification. The variance workflow also fits its target GARCH model without exogenous regressors. This is a deliberate interface choice that avoids requiring a future path for target-side covariates; target covariates are used for donor matching, while optional regressors may enter donor-side GARCH-X models.

A useful next step for applied users is to evaluate these choices with repeated rolling forecast origins, where feasible, and to report forecast errors alongside the selected donor weights, pool definitions, model orders, and optimizer diagnostics. Such an evaluation can distinguish a useful one-off illustration from evidence that the adjustment improves forecasting performance across episodes. Further methodological and software development could extend the current framework in three directions. These include horizon-specific probabilistic response trajectories, data-driven learning of donor transferability from completed historical episodes rather than relying only on prespecified pre-shock similarity, and sequential updating of donor relevance as post-shock target observations become available. These extensions would preserve the current separation between the target baseline, historical donor information, and the transfer mechanism while allowing the transferred information to become more adaptive and uncertainty-aware.

# Conclusion

The `postshock` package provides R tools for donor-adjusted forecasts after structural shocks in conditional means and conditional variances. Its interfaces combine pre-shock donor balancing with ARIMA-family or GARCH-X model components, and include named donor pools, control-shock regressors, and processed application data. The applications illustrate inspectable workflows across model classes, donor-pool sensitivity, and modular reuse. While the selected main examples show reductions in one-step error relative to their stated baselines, supplementary comparisons also show that the same type of donor adjustment need not improve every baseline or specification. These results do not establish a general performance ranking.

These examples illustrate the package's intended use, namely to transfer information from completed shock episodes when the new target response is not yet available, while keeping modeling and aggregation decisions explicit. For an analyst or team working under time pressure, the resulting forecasts and end-to-end specifications can be inspected, compared, and discussed within a common workflow. They do not establish universal forecast gains; performance depends on the comparability of the donors, the chosen features and pooling rules, and the baseline model. The package is available from [CRAN](https://cran.r-project.org/web/packages/postshock/index.html).

```{r save-audit, include=FALSE, cache=FALSE}
write.csv(cop_results, "../results/cop-numerical-results.csv", row.names = FALSE)
write.csv(iyg_results, "../results/iyg-numerical-results.csv", row.names = FALSE)
write.csv(apple_table, "../results/apple-numerical-results.csv", row.names = FALSE)
```


==> anc/reproduction/manuscript/supplement/apple-sensitivity.Rmd <==
---
title: "Supplementary Apple analyses"
subtitle: "postshock 0.2.0: fixed specifications and reproducibility"
author:
  - "Qiyang Wang"
  - "Daniel Eck"
output:
  pdf_document:
    latex_engine: xelatex
    keep_tex: true
fontsize: 10pt
geometry: margin=0.85in
bibliography: ../RJreferences.bib
---

```{r setup, include=FALSE}
knitr::opts_chunk$set(echo = FALSE, message = FALSE, warning = FALSE, cache = FALSE)
source("apple_diagnostic.R", local = TRUE)
apple_analysis <- apple_diagnostics()
main <- apple_analysis$main
results <- apple_analysis$results
show_table <- function(values, caption, digits = 3) {
  numeric_columns <- vapply(values, is.numeric, logical(1))
  for (column in names(values)[numeric_columns]) {
    values[[column]] <- ifelse(is.na(values[[column]]), "--",
                               sprintf(paste0("%.", digits, "f"), values[[column]]))
  }
  knitr::kable(values, format = "latex", row.names = FALSE,
               align = ifelse(numeric_columns, "r", "l"),
               label = gsub("[^a-z0-9]", "-", tolower(caption)),
               booktabs = TRUE, longtable = FALSE, position = "!ht",
               linesep = "", caption = caption)
}
comparison <- function(result) {
  data.frame(
    Forecast = c("Unadjusted", "DBW-adjusted", "Equal-weight adjusted"),
    Value = c(result$raw, result$DBW, result$equal),
    "Absolute error" = c(result$raw_AE, result$DBW_AE, result$equal_AE),
    check.names = FALSE)
}
```

These fixed-specification diagnostics supplement the main article's standard
one-step Apple example (S1). They are not a model-selection exercise or a
rolling-origin performance study. All forecast values and errors below are
computed from frozen package data by the accompanying `apple_diagnostic.R`.
Rounding occurs only for display.

# S1. Relationship to the original Apple experiment

Lin and Eck's Apple analysis [@LinEck2021, pp. 1721--1722] places the effect at
\(T^*+2\), evaluates 11 November 2020, and forecasts future covariates. Interpreting
\(T^*\) as the last observed trading day makes 9 November the implied origin;
this calendar mapping is an inference from their notation, not an independently
stated origin date. The original analysis does not establish that a second-day
effect is larger. Its intermediate target and covariate forecasts still matter
even when the intermediate prediction is omitted from a display.

| Feature | Lin--Eck analysis | Standard S1 | Delayed adaptation S4 |
|:--|:--|:--|:--|
| Target horizon | \(T^*+2\) | 10 to 11 November | 9 to 11 November |
| Target baseline | OLS AR(1), lagged markets | Automatic ARIMA, control | OLS AR(1), lagged markets |
| Target window | 25 trading days reported | 25 raw observations | 24 available raw observations |
| Donor fitting | Full centered windows | Boundary plus one effect row | Full 25-row windows |
| Matching | Effect-horizon covariates | Ten boundary-aligned pairs | Forecast effect-horizon pair |
| Future covariates | S&P AR(3), rate AR(1) | Not required | Fixed AR(3) and AR(1) OLS |
| Control date | 10 October reported | 9 October metadata | 9 October metadata |

The published control date, 10 October 2020, is a Saturday and is not a trading
observation in these objects. We explicitly retain the packaged 9 October date;
neither its historical interpretation nor causal confounding removal is established
by including a dummy. The original event labels are not independent verification
that all three donors represent homogeneous MacBook-release mechanisms.

The portable script uses `aapl_onestep_input$Z_tgt_base` for the S1 training window.
Overlapping target rows in the two Apple objects agree exactly. Their union provides
the later evaluation observations and the 24 available observations through
9 November; it does not invent an unavailable 25th observation for S3/S4.

The standard S1 donor boundaries are 6 June 2017, 30 October 2018, and 3 June 2019,
one observation before each effect date. All effect windows have length one.
Models use the first 13 supplied donor observations, not all 25. Matching uses
GSPC and IRX, ten observations through each boundary, centering and scaling,
no PCA, and zero penalty. These market features do not enter the response models.
The target uses a point control at its third raw row; future controls are zero.
A separate refit verifies that the target is a regression with ARIMA(1,0,0)
errors and that its forecast equals the package baseline. Target order is not
invented as a returned metadata field.

```{r s1-table}
show_table(apple_analysis$main_table,
           "Standard S1: 11 November close using information through 10 November.")
```

# S2. Custom-baseline composition

M uses the same 25 raw observations, the same donor effects, and the same DBW
weights as S1, but replaces the target baseline with the prespecified regression
\[
Y_t = b_0+\phi Y_{t-1}+b_G G_{t-1}+b_R R_{t-1}
       +b_C C_t+e_t.
\]
Here \(G\) is the S&P 500 level, \(R\) is IRX, and
\(C_t=I(t=\text{9 October 2020})\). Lag construction leaves 24 response rows;
the control is aligned to the *response* date (row two), not the lagged date.
The 11 November baseline uses observed 10 November predictors and \(C=0\).

```{r m-table}
show_table(comparison(apple_analysis$rows$M),
           "M: external regression baseline plus the standard S1 donor adjustments.")
```

The baseline is `r sprintf("%.6f", apple_analysis$rows$M$raw)`, already above the
observed close `r sprintf("%.6f", apple_analysis$rows$M$actual)`. Adding either
positive adjustment increases its point error. This demonstrates modular
composition, not a failed software execution; an adjustment helpful for the
standard baseline need not help an external baseline.

# S3. Standard multi-step and information updating

S1 with `k = 2` forecasts 11 and 12 November from the 10 November origin.
S2 updates the information set through 11 November and uses the most recent
25 observations (8 October--11 November) to forecast 12 November.
S3 uses all 24 available observations from 7 October through 9 November
and forecasts 10 and 11 November. The control is re-indexed to each response
window. Donor models and effect windows are unchanged.

The standard interface adds the same scalar donor adjustment at every requested
horizon. S1's first step from `k = 2` equals its separate `k = 1` fit.
Changing the target information set changes its baseline and matching weights;
S1's second step and S2's first step are therefore not interchangeable.

```{r multistep-table}
selected <- results[results$specification %in% c("S1", "S2", "S3"), ]
display <- data.frame(
  Spec = paste0(selected$specification, "/", selected$horizon),
  Origin = sub("2020-", "", selected$origin),
  Date = sub("2020-", "", selected$evaluation),
  Actual = selected$actual, Raw = selected$raw,
  DBW = selected$DBW, Equal = selected$equal,
  "AE DBW" = selected$DBW_AE, check.names = FALSE)
show_table(display, "Standard horizons and updated origins; all dates are in 2020.")
```

For example, S3 adds a positive adjustment on 10 November as well as on
11 November. This is `k = 2` shared-scalar forecasting, not a native
second-step-only effect model.

# S4. Delayed-response adaptation

S4 fixes the origin at 9 November and fits the same OLS equation as M to the
24 available raw observations (23 regression rows). The S&P 500 and IRX
models have fixed orders AR(3) and AR(1), respectively, with intercepts and
OLS estimation; no order search is repeated. They predict 10 November
covariates from observations through 9 November.

First, the unadjusted target forecast for 10 November uses observed 9 November
predictors. Second, the 11 November baseline uses that *predicted*, unadjusted
intermediate response and the predicted 10 November covariates:
\[
\widehat Y^{\,0}_{11} =
\widehat b_0+\widehat\phi\widehat Y^{\,0}_{10}
+\widehat b_G\widehat G_{10}+\widehat b_R\widehat R_{10}.
\]
No realized 10 November predictor or response is used. There is no adjustment
at the first step and no propagation of a first-step adjustment.

Each donor regression uses all 25 raw observations (24 lagged regression rows),
with lagged response, lagged GSPC/IRX, and a point indicator on its effect date.
Current `dbw()` is run again, matching the predicted target covariate pair to
the donor pair immediately preceding each effect observation. Centering,
scaling, the simplex bounds, and zero penalty are retained. These are new
effect-horizon weights for S4, not reused S1 weights or the published weights.
Only the second forecast receives their weighted donor coefficient.

```{r s4-timing}
timing <- data.frame(
  Quantity = c("Target and market fitting end", "Intermediate target forecast",
               "Forecast covariates used at step two", "Adjusted target evaluation"),
  Date = c("2020-11-09", "2020-11-10", "2020-11-10", "2020-11-11"),
  Information = c("Observed", "Predicted, no adjustment", "Predicted, not observed",
                  "Second-step adjustment only"))
show_table(timing, "S4 target information timing.")
donors <- apple_analysis$donor_dates
show_table(donors[c("full_start", "full_end", "boundary", "effect")],
           "Historical donor windows; boundary is the lagged-covariate date.")
```

```{r s4-result}
show_table(comparison(apple_analysis$rows$S4[2L, ]),
           "S4: delayed-response forecasts for 11 November from 9 November.")
show_table(data.frame(
  Effect_date = donors$effect, Donor_effect = apple_analysis$effects_s4,
  DBW_weight = apple_analysis$weights_s4),
  "S4 full-window effects and re-estimated weights.", digits = 6)
```

The intermediate prediction is `r sprintf("%.6f", apple_analysis$rows$S4$raw[1L])`;
its absolute error is `r sprintf("%.6f", apple_analysis$rows$S4$raw_AE[1L])`.
The predicted GSPC and IRX inputs are
`r sprintf("%.6f", apple_analysis$predicted_market["GSPC"])` and
`r sprintf("%.6f", apple_analysis$predicted_market["IRX"])`.
The second-step DBW adjustment is `r sprintf("%.6f", apple_analysis$theta_s4)`.
These computations illustrate application-level composition, not native
horizon-specific functionality and not exact reproduction of Lin and Eck:
the available target window, control-date convention, and retrospective data
vintage differ.

# S5. Diagnostic comparisons

## Baseline and control sensitivity

The following fixed regressions isolate the baseline difference without searching
for a better forecast. All use S1's raw window and the same S1 donor adjustment.

```{r baseline-table}
show_table(apple_analysis$baseline_comparison,
           "Baseline decomposition: a fixed transferred adjustment across baselines.")
control <- results[results$specification %in% c("S1", "S1_no_control") &
                     results$horizon == 1L, ]
show_table(data.frame(
  Specification = c("With control", "Without control"),
  Raw = control$raw, DBW = control$DBW, Equal = control$equal,
  Raw_AE = control$raw_AE, DBW_AE = control$DBW_AE),
  "One-step control sensitivity with otherwise identical standard inputs.")
```

The control changes the S1 baseline by
`r sprintf("%.6f", apple_analysis$rows$S1$raw[1L] -
                      apple_analysis$rows$S1_no_control$raw[1L])`.
The much larger S1--M difference is primarily associated with the different
baseline specification, not this point-control change. AR(1) errors in a
regression are not the same model as OLS with a lagged dependent variable.

## Donor and weight decomposition

D1 denotes package donor coefficients fitted through the one-period effect
window. D2 denotes the full-window OLS donor coefficients used in S4.
Holding M's target baseline fixed separates changing donor estimation from
changing weights. The published rounded weights
\((0.712,0,0.288)\) are used only as an explicitly supplied diagnostic, not as
current estimated weights or a source of current forecast values.

```{r decomposition-table}
show_table(apple_analysis$decomposition,
           "Fixed M baseline: donor-model and weight substitutions.", digits = 6)
show_table(data.frame(Effect_date = donors$effect,
                     D1_effect = main$fit$meta$omega_vec,
                     S1_weight = main$fit$meta$weights),
           "Standard S1 donor effects and weights.", digits = 6)
```

Every listed donor/weight substitution remains a positive addition to M's
already high baseline. Changing weights alone does not resolve that baseline
mismatch.

## Numerical diagnostics and executable record

Standard fits report DBW status `r main$fit$meta$dbw_status`.
The centered four-episode, 20-feature matching matrix has rank
`r unname(main$matching["centered_rank"])`, and emits the package's
rank-deficiency warning. This is disclosed rather than treated as evidence of
precise weights. S4's four-by-two matching design has rank two and reports
`r apple_analysis$weights_run_s4$value$convergence`.
The script retains captured warning messages, model coefficients, fitting counts,
matching losses, and direct-refit checks; none of the standard target fits
requires its forecast fallback.

The accompanying `apple_diagnostic.R` script reproduces the reported comparisons
from the frozen package objects and contains numerical assertions for the audited
outputs at six-decimal precision. Constants in those assertions are verification
targets, not forecast inputs. Script provenance and checksums are recorded in
the article project's `REPRODUCIBILITY.md`.

Run from the article root:

```{r execute-instructions, eval=FALSE, echo=TRUE}
source("supplement/apple_diagnostic.R")
apple_analysis <- apple_diagnostics(verbose = TRUE)
```

Alternatively, `Rscript supplement/apple_diagnostic.R` prints the full diagnostics
and session information. It downloads nothing and writes no package data.
The manuscript, this supplement, and the Technical Report source this shared
logic; the main article's visible call is checked against it.

```{r session-summary}
versions <- c("postshock", "forecast", "Rsolnp", "xts", "zoo")
show_table(data.frame(Package = versions,
                     Version = vapply(versions, function(package)
                       as.character(packageVersion(package)), character(1))),
           "Software versions used for this rendering.")
```

R version: `r as.character(getRversion())`; platform: `r R.version$platform`.
The original checked run used R 4.6.1, forecast 9.0.2, and Rsolnp 2.0.1.

# S6. Limitations

These comparisons concern one retrospective episode, not general forecast-risk
rankings. Neither donor labels nor balanced market features establish comparable
causal mechanisms. Control regressors encode a supplied historical event, not
proof of causal adjustment. Annual CPI processing and later market-data
acquisition mean that the frozen data are not a historical real-time vintage.
Standard multi-step scalar adjustment and S4's second-step-only composition
must remain distinct. Further data-source and reconstruction details, including
missing acquisition records, are supplied in *Data provenance and reconstruction*.

# References


==> anc/reproduction/manuscript/supplement/apple_diagnostic.R <==
apple_diagnostics <- function(verbose = FALSE) {
  suppressPackageStartupMessages({
    library(postshock)
    library(xts)
    library(zoo)
  })
  stopifnot(as.character(packageVersion("postshock")) == "0.2.0")
  data("aapl_onestep_input", package = "postshock")
  data("aapl_control_input", package = "postshock")
  apple <- aapl_onestep_input
  market_names <- c("GSPC", "IRX")
  panels <- list(apple$Z_tgt_base,
                cbind(apple$Y_series_list[[1L]], apple$X_for_dbw[[1L]]),
                cbind(aapl_control_input$Y[[1L]], aapl_control_input$X[[1L]]))
  for (panel in panels) stopifnot(identical(colnames(panel), c("AAPL", market_names)))
  overlap_checks <- list()
  for (first in seq_len(length(panels) - 1L)) {
    for (second in seq.int(first + 1L, length(panels))) {
      overlap <- intersect(as.character(index(panels[[first]])), as.character(index(panels[[second]])))
      difference <- as.matrix(panels[[first]][match(overlap, as.character(index(panels[[first]]))), ]) -
        as.matrix(panels[[second]][match(overlap, as.character(index(panels[[second]]))), ])
      stopifnot(max(abs(difference)) == 0)
      overlap_checks[[length(overlap_checks) + 1L]] <- data.frame(
        first = first, second = second, rows = length(overlap), max_difference = max(abs(difference)))
    }
  }
  target_panel <- do.call(rbind, panels)
  target_panel <- target_panel[!duplicated(index(target_panel)), ]
  target_panel <- target_panel[order(index(target_panel)), ]
  stopifnot(!anyNA(target_panel), !anyDuplicated(index(target_panel)))
  take_window <- function(origin, count) {
    available <- target_panel[as.Date(index(target_panel)) <= as.Date(origin), ]
    stopifnot(NROW(available) >= count)
    tail(available, count)
  }
  window_s1 <- take_window("2020-11-10", 25L)
  window_s2 <- take_window("2020-11-11", 25L)
  window_s3 <- take_window("2020-11-09", 24L)
  stopifnot(identical(as.matrix(window_s1), as.matrix(apple$Z_tgt_base)),
            sum(as.Date(index(target_panel)) <= as.Date("2020-11-09")) == 24L)
  donor_response <- apple$Y_series_list[-1L]
  donor_market <- apple$X_for_dbw[-1L]
  effect_rows <- vapply(seq_along(donor_response), function(donor_number) {
    match(as.Date(apple$donor_effect_days[donor_number]), as.Date(index(donor_response[[donor_number]])))
  }, integer(1))
  stopifnot(identical(effect_rows, rep(13L, 3L)))
  boundaries <- effect_rows - 1L
  capture_run <- function(expression) {
    conditions <- character()
    value <- withCallingHandlers(expression, warning = function(condition) {
      conditions <<- c(conditions, conditionMessage(condition))
      invokeRestart("muffleWarning")
    })
    list(value = value, warnings = unique(conditions))
  }
  point_control <- function(dates) {
    position <- match(as.Date(apple$control_shock_day), as.Date(dates))
    stopifnot(!is.na(position))
    list(time = position, length = 1L, shape = "point")
  }
  matching_diagnostic <- function(features, weights) {
    standardized <- scale(features, center = TRUE, scale = TRUE)
    donor_features <- standardized[-1L, , drop = FALSE]
    affine <- sweep(donor_features[-NROW(donor_features), , drop = FALSE],
                    2L, donor_features[NROW(donor_features), ], "-")
    c(rows = NROW(features), columns = NCOL(features), centered_rank = qr(standardized)$rank,
      donor_rank = qr(donor_features)$rank, affine_rank = qr(t(affine))$rank,
      weight_sum = sum(weights), weight_min = min(weights), weight_max = max(weights),
      matching_loss = sqrt(sum((standardized[1L, ] - as.numeric(weights %*% donor_features))^2)))
  }
  run_standard <- function(window, horizon, with_control = TRUE) {
    responses <- c(list(window[, "AAPL", drop = FALSE]), donor_response)
    markets <- c(list(window[, market_names, drop = FALSE]), donor_market)
    cutoff <- c(NROW(window), boundaries)
    controls <- NULL
    if (with_control) {
      controls <- vector("list", length(responses))
      controls[[1L]] <- list(point_control(index(window)))
    }
    arguments <- list(
      Y_series_list = responses, covariates_series_list = markets,
      shock_time_vec = cutoff, shock_length_vec = rep(1L, 4L), k = horizon,
      use_dbw = TRUE, dbw_indices = 1:2, covariate_indices = NULL,
      arima_order = NULL, seasonal = FALSE, user_ic_choice = "aicc",
      stepwise = TRUE, approximation = TRUE, control_shocks = controls,
      dbw_center = TRUE, dbw_scale = TRUE, days_before_shocktime_vec = 10L,
      penalty_lambda = 0, penalty_normchoice = "l1")
    run <- capture_run(do.call(SynthPrediction, arguments))
    fit <- run$value
    control_matrix <- build_control_xreg(NROW(window), if (with_control) controls[[1L]] else NULL)
    model_run <- capture_run(forecast::auto.arima(
      responses[[1L]], xreg = control_matrix, ic = "aicc",
      seasonal = FALSE, stepwise = TRUE, approximation = TRUE))
    target_model <- model_run$value
    future_control <- if (is.null(control_matrix)) NULL else
      matrix(0, horizon, NCOL(control_matrix), dimnames = list(NULL, colnames(control_matrix)))
    direct <- tryCatch(
      if (is.null(future_control)) stats::predict(target_model, n.ahead = horizon)
      else stats::predict(target_model, n.ahead = horizon, newxreg = future_control),
      error = identity)
    fallback <- inherits(direct, "error")
    if (fallback) {
      verified <- if (is.null(future_control)) forecast::forecast(target_model, h = horizon) else
        forecast::forecast(target_model, h = horizon, xreg = future_control)
      verified_raw <- as.numeric(verified$mean)
    } else verified_raw <- as.numeric(direct$pred)
    stopifnot(max(abs(verified_raw - fit$predictions$unadjusted)) < 1e-9,
              max(abs(fit$predictions$adjusted - fit$predictions$unadjusted -
                        fit$meta$combined_omega)) < 1e-10,
              max(abs(fit$predictions$arithmetic_mean - fit$predictions$unadjusted -
                        mean(fit$meta$omega_vec))) < 1e-10,
              all(is.finite(unlist(fit$predictions))),
              abs(sum(fit$meta$weights) - 1) < 1e-6,
              all(fit$meta$weights >= -1e-7), all(fit$meta$weights <= 1 + 1e-7))
    features <- do.call(rbind, lapply(seq_along(markets), function(series_number)
      as.numeric(t(as.matrix(markets[[series_number]][cutoff[series_number] - 0:9, , drop = FALSE])))))
    list(fit = fit, arguments = arguments, window = window, target_model = target_model,
         control_matrix = control_matrix, future_control = future_control,
         controls = controls, warnings = unique(c(run$warnings, model_run$warnings)),
         fallback = fallback, fallback_reason = if (fallback) conditionMessage(direct) else "",
         matching = matching_diagnostic(features, fit$meta$weights))
  }
  standard <- list(S1 = run_standard(window_s1, 2L),
                   S1_no_control = run_standard(window_s1, 2L, FALSE),
                   S2 = run_standard(window_s2, 1L),
                   S3 = run_standard(window_s3, 2L))
  s1_first_step_check <- run_standard(window_s1, 1L)
  for (field in names(standard$S1$fit$predictions))
    stopifnot(abs(s1_first_step_check$fit$predictions[[field]][1L] -
                    standard$S1$fit$predictions[[field]][1L]) < 1e-10)
  for (result in standard) stopifnot(identical(result$fit$meta$omega_vec, standard$S1$fit$meta$omega_vec))
  stopifnot(identical(standard$S1$fit$meta$weights, standard$S1_no_control$fit$meta$weights))
  original_matching <- apple$X_for_dbw[[1L]][as.Date(index(apple$X_for_dbw[[1L]])) <= as.Date("2020-11-10"), ]
  stopifnot(identical(as.matrix(tail(original_matching, 10L)),
                      as.matrix(tail(window_s1[, market_names], 10L))))
  regression_data <- function(window) {
    values <- as.matrix(window)
    data.frame(response = values[-1L, "AAPL"], lag_AAPL = head(values[, "AAPL"], -1L),
               lag_GSPC = head(values[, "GSPC"], -1L), lag_IRX = head(values[, "IRX"], -1L))
  }
  fit_local <- function(window) {
    training <- regression_data(window)
    training$control <- as.numeric(build_control_xreg(
      NROW(training), point_control(index(window)[-1L]))[, 1L])
    lm(response ~ lag_AAPL + lag_GSPC + lag_IRX + control, data = training)
  }
  model_m <- fit_local(window_s1)
  future_m <- data.frame(lag_AAPL = as.numeric(tail(window_s1[, "AAPL"], 1L)),
                         lag_GSPC = as.numeric(tail(window_s1[, "GSPC"], 1L)),
                         lag_IRX = as.numeric(tail(window_s1[, "IRX"], 1L)), control = 0)
  raw_m <- as.numeric(predict(model_m, future_m))
  theta_m <- standard$S1$fit$meta$combined_omega
  equal_m <- mean(standard$S1$fit$meta$omega_vec)
  actual_on <- function(dates) as.numeric(target_panel[match(as.Date(dates), as.Date(index(target_panel))), "AAPL"])
  audit_values <- c(119.489998, 119.977803, 1.077111, 0.878302, 121.054914, 120.856105)
  computed_values <- c(actual_on("2020-11-11"), raw_m, theta_m, equal_m, raw_m + theta_m, raw_m + equal_m)
  stopifnot(all(abs(computed_values - audit_values) < 5e-7))
  donor_models_s4 <- lapply(seq_along(donor_response), function(donor_number) {
    window <- cbind(donor_response[[donor_number]], donor_market[[donor_number]])
    training <- regression_data(window)
    training$effect <- as.numeric(as.Date(index(window)[-1L]) == apple$donor_effect_days[donor_number])
    stopifnot(sum(training$effect) == 1L)
    lm(response ~ lag_AAPL + lag_GSPC + lag_IRX + effect, data = training)
  })
  effects_s4 <- vapply(donor_models_s4, function(model) unname(coef(model)["effect"]), numeric(1))
  fit_market_ar <- function(values, order) {
    count <- length(values)
    training <- data.frame(response = values[seq.int(order + 1L, count)])
    for (lag_number in seq_len(order))
      training[[paste0("lag", lag_number)]] <- values[seq.int(order + 1L, count) - lag_number]
    model <- lm(response ~ ., data = training)
    future <- as.data.frame(as.list(setNames(rev(tail(values, order)), paste0("lag", seq_len(order)))))
    list(model = model, prediction = as.numeric(predict(model, future)))
  }
  market_models_s4 <- list(GSPC = fit_market_ar(as.numeric(window_s3[, "GSPC"]), 3L),
                           IRX = fit_market_ar(as.numeric(window_s3[, "IRX"]), 1L))
  predicted_market <- vapply(market_models_s4, function(result) result$prediction, numeric(1))
  model_s4 <- fit_local(window_s3)
  first_input <- data.frame(lag_AAPL = as.numeric(tail(window_s3[, "AAPL"], 1L)),
                            lag_GSPC = as.numeric(tail(window_s3[, "GSPC"], 1L)),
                            lag_IRX = as.numeric(tail(window_s3[, "IRX"], 1L)), control = 0)
  raw_s4_first <- as.numeric(predict(model_s4, first_input))
  second_input <- data.frame(lag_AAPL = raw_s4_first, lag_GSPC = predicted_market["GSPC"],
                             lag_IRX = predicted_market["IRX"], control = 0)
  raw_s4 <- c(raw_s4_first, as.numeric(predict(model_s4, second_input)))
  matching_s4 <- c(list(matrix(predicted_market, nrow = 1L, dimnames = list(NULL, market_names))),
    lapply(seq_along(donor_market), function(donor_number)
      as.matrix(donor_market[[donor_number]][boundaries[donor_number], , drop = FALSE])))
  weights_run_s4 <- capture_run(dbw(
    X = matching_s4, dbw_indices = 1:2, shock_time_vec = rep(1L, 4L),
    center = TRUE, scale = TRUE, sum_to_1 = TRUE,
    bounded_below_by = 0, bounded_above_by = 1, princ_comp_count = NULL,
    normchoice = "l2", penalty_lambda = 0, penalty_normchoice = "l1",
    X_lookback_indices = NULL, verbose = FALSE))
  weights_s4 <- weights_run_s4$value$opt_params
  theta_s4 <- sum(weights_s4 * effects_s4)
  equal_s4 <- mean(effects_s4)
  stopifnot(all(is.finite(c(raw_s4, effects_s4, weights_s4, theta_s4))),
            abs(sum(weights_s4) - 1) < 1e-6, all(weights_s4 >= -1e-7), all(weights_s4 <= 1 + 1e-7))
  result_rows <- function(specification, origin, dates, raw, dbw_forecast, equal_forecast) {
    actual <- actual_on(dates)
    theta <- dbw_forecast - raw
    raw_error <- raw - actual
    dbw_error <- dbw_forecast - actual
    equal_error <- equal_forecast - actual
    stopifnot(max(abs(dbw_error - (raw_error + theta))) < 1e-10)
    data.frame(specification = specification, origin = origin, evaluation = dates,
               horizon = seq_along(raw), actual = actual, raw = raw, theta_DBW = theta,
               DBW = dbw_forecast, equal = equal_forecast,
               raw_error = raw_error, DBW_error = dbw_error, equal_error = equal_error,
               raw_AE = abs(raw_error), DBW_AE = abs(dbw_error), equal_AE = abs(equal_error),
               AE_change_DBW = abs(dbw_error) - abs(raw_error),
               AE_change_equal = abs(equal_error) - abs(raw_error))
  }
  rows <- list(M = result_rows("M", "2020-11-10", "2020-11-11", raw_m, raw_m + theta_m, raw_m + equal_m))
  evaluations <- list(S1 = c("2020-11-11", "2020-11-12"),
                      S1_no_control = c("2020-11-11", "2020-11-12"),
                      S2 = "2020-11-12", S3 = c("2020-11-10", "2020-11-11"))
  for (specification in names(standard)) {
    result <- standard[[specification]]
    predictions <- result$fit$predictions
    rows[[specification]] <- result_rows(specification, as.character(tail(index(result$window), 1L)),
      evaluations[[specification]], predictions$unadjusted, predictions$adjusted, predictions$arithmetic_mean)
  }
  rows$S4 <- result_rows("S4", "2020-11-09", c("2020-11-10", "2020-11-11"),
                         raw_s4, raw_s4 + c(0, theta_s4), raw_s4 + c(0, equal_s4))
  results <- do.call(rbind, rows)
  rownames(results) <- NULL

  main <- s1_first_step_check
  main_values <- c(actual_on("2020-11-11"),
                   main$fit$predictions$unadjusted,
                   main$fit$predictions$adjusted,
                   main$fit$predictions$arithmetic_mean)
  main_table <- data.frame(
    Forecast = c("Realized close", "Unadjusted baseline", "DBW-adjusted", "Equal-weight adjusted"),
    Value = main_values,
    "Absolute error" = c(NA_real_, abs(main_values[-1L] - main_values[1L])),
    check.names = FALSE)
  verified <- c(main_values, main_table[-1L, "Absolute error"])
  expected <- c(119.489998, 116.049774, 117.126885, 116.928076,
                3.440224, 2.363113, 2.561922)
  stopifnot(all(abs(verified - expected) < 5e-7),
            all(abs(main$fit$meta$omega_vec -
                      c(0.425272469331, 0.218634577538, 1.990999985436)) < 1e-9),
            all(abs(main$fit$meta$weights -
                      c(0.583683226784, 0.0000000562775710497, 0.416316716939)) < 1e-7),
            abs(main$fit$meta$combined_omega - 1.077110996827) < 1e-9,
            as.character(apple$control_shock_day) == "2020-10-09",
            identical(which(main$control_matrix[, 1L] == 1), 3L),
            all(main$future_control == 0),
            identical(as.character(main$fit$meta$dbw_status), "convergence"))
  donor_dates <- do.call(rbind, lapply(seq_along(donor_response), function(donor_number) {
    dates <- as.Date(index(donor_response[[donor_number]]))
    data.frame(donor = donor_number, full_start = dates[1L], full_end = tail(dates, 1L),
               boundary = dates[boundaries[donor_number]], effect = dates[effect_rows[donor_number]],
               matching_start = dates[boundaries[donor_number] - 9L],
               inferred_Tstar = dates[effect_rows[donor_number] - 2L])
  }))
  training_m <- regression_data(window_s1)
  baseline_models <- list(
    "OLS AR(1)" = lm(response ~ lag_AAPL, data = training_m),
    "OLS with markets" = lm(response ~ lag_AAPL + lag_GSPC + lag_IRX, data = training_m))
  baseline_values <- c("S1: package" = main_values[2L],
    vapply(baseline_models, function(model) as.numeric(predict(model, future_m)), numeric(1)),
    "M: markets and control" = raw_m)
  baseline_comparison <- data.frame(
    Baseline = names(baseline_values), Raw = unname(baseline_values),
    DBW = unname(baseline_values) + theta_m,
    Raw_AE = abs(unname(baseline_values) - main_values[1L]),
    DBW_AE = abs(unname(baseline_values) + theta_m - main_values[1L]))
  weight_sets <- list("Current S1" = main$fit$meta$weights,
                      "Equal" = rep(1 / length(effects_s4), length(effects_s4)),
                      "Published rounded" = c(0.712, 0, 0.288))
  decomposition <- do.call(rbind, lapply(names(weight_sets), function(label) {
    weights <- weight_sets[[label]]
    adjustments <- c(sum(weights * main$fit$meta$omega_vec), sum(weights * effects_s4))
    data.frame(Weights = label, Donor_model = c("D1: package", "D2: full-window OLS"),
               Adjustment = adjustments, M_adjusted = raw_m + adjustments,
               M_AE = abs(raw_m + adjustments - main_values[1L]))
  }))
  expected_diagnostics <- c(
    119.977803, 121.054914, 120.856105,
    116.103617, 117.180728, 116.981919,
    116.030901, 117.108012, 116.909203,
    118.614426, 119.652038, 119.492728,
    116.297291, 117.390794, 117.175593,
    116.281986, 117.375489, 117.160289,
    121.515079, 118.878242, 119.631361, 120.150985)
  current_diagnostics <- c(
    unlist(rows$M[c("raw", "DBW", "equal")], use.names = FALSE),
    unlist(rows$S1[2L, c("raw", "DBW", "equal")], use.names = FALSE),
    unlist(rows$S1_no_control[1L, c("raw", "DBW", "equal")], use.names = FALSE),
    unlist(rows$S2[c("raw", "DBW", "equal")], use.names = FALSE),
    unlist(rows$S3[1L, c("raw", "DBW", "equal")], use.names = FALSE),
    unlist(rows$S3[2L, c("raw", "DBW", "equal")], use.names = FALSE),
    raw_s4_first, unlist(rows$S4[2L, c("raw", "DBW", "equal")], use.names = FALSE))
  stopifnot(all(abs(current_diagnostics - expected_diagnostics) < 5e-7))

  if (verbose) {
    cat("\nFROZEN-DATA OVERLAP AND NUMERICAL CHECKS: PASS\n\nOVERLAP CHECKS\n")
    cat("S1 k=1 versus first step of k=2: PASS\n")
    print(do.call(rbind, overlap_checks))
    cat("\nNUMERICAL RESULTS\n")
    print(results)
    cat("\nSTANDARD MODEL DIAGNOSTICS\n")
    for (specification in names(standard)) {
      result <- standard[[specification]]
      cat("\n", specification, "\n")
      print(list(window = range(index(result$window)), raw_rows = NROW(result$window),
                 fitting_nobs = stats::nobs(result$target_model),
                 target_order = forecast::arimaorder(result$target_model),
                 target_coefficients = coef(result$target_model),
                 optimizer_code = result$target_model$code,
                 control_rows = if (is.null(result$control_matrix)) integer() else which(result$control_matrix[, 1L] == 1),
                 future_control = result$future_control,
                 target_matching_dates = as.character(index(tail(result$window, 10L))),
                 donor_orders = result$fit$meta$arima_order[-1L],
                 donor_effects = result$fit$meta$omega_vec, weights = result$fit$meta$weights,
                 DBW_status = result$fit$meta$dbw_status, theta = result$fit$meta$combined_omega,
                 equal_theta = mean(result$fit$meta$omega_vec),
                 matching_diagnostic = result$matching, fallback = result$fallback,
                 fallback_reason = result$fallback_reason, warnings = result$warnings))
    }
    cat("\nDONOR DATES\n")
    for (donor_number in seq_along(donor_response)) {
      dates <- as.Date(index(donor_response[[donor_number]]))
      print(data.frame(donor = donor_number, full_start = dates[1L], full_end = tail(dates, 1L),
        package_fit_start = dates[1L], package_fit_end = dates[effect_rows[donor_number]],
        package_fit_rows = effect_rows[donor_number],
        boundary = dates[boundaries[donor_number]], effect = dates[effect_rows[donor_number]],
        package_matching_start = dates[boundaries[donor_number] - 9L],
        package_matching_end = dates[boundaries[donor_number]],
        inferred_paper_Tstar = dates[effect_rows[donor_number] - 2L]))
    }
    cat("\nM AND S4 DIAGNOSTICS\n")
    print(list(M = list(coefficients = coef(model_m), nobs = nobs(model_m), rank = model_m$rank),
      S4 = list(target_coefficients = coef(model_s4), target_nobs = nobs(model_s4), target_rank = model_s4$rank,
        market_coefficients = lapply(market_models_s4, function(result) coef(result$model)),
        market_nobs = vapply(market_models_s4, function(result) nobs(result$model), numeric(1)),
        market_ranks = vapply(market_models_s4, function(result) result$model$rank, numeric(1)),
        forecast_market_date = "2020-11-10", predicted_market = predicted_market,
        first_input = first_input, second_input = second_input,
        donor_nobs = vapply(donor_models_s4, nobs, numeric(1)),
        donor_ranks = vapply(donor_models_s4, function(model) model$rank, numeric(1)),
        donor_coefficients = lapply(donor_models_s4, coef), donor_effects = effects_s4,
        weights = weights_s4, theta = theta_s4, equal_theta = equal_s4,
        DBW_status = weights_run_s4$value$convergence, DBW_loss = weights_run_s4$value$loss,
        matching_features = do.call(rbind, matching_s4),
        matching_diagnostic = matching_diagnostic(do.call(rbind, matching_s4), weights_s4),
        warnings = weights_run_s4$warnings)))
    cat("\nDIRECT COMPARISONS\n")
    print(c(S1_raw_minus_M = rows$S1$raw[1L] - rows$M$raw,
            S1_DBW_AE_minus_M_raw_AE = rows$S1$DBW_AE[1L] - rows$M$raw_AE,
            control_change_h1 = rows$S1$raw[1L] - rows$S1_no_control$raw[1L],
            control_change_h2 = rows$S1$raw[2L] - rows$S1_no_control$raw[2L]))
    cat("\nSESSION INFORMATION\n")
    print(sessionInfo())
    cat("\nR HOME\n"); print(R.home())
    cat("\nLIBRARY PATHS\n"); print(.libPaths())
    cat("\nALL ASSERTIONS PASSED\n")

  }

  list(main = main, main_table = main_table, results = results, rows = rows,
       standard = standard, target_panel = target_panel, apple = apple,
       donor_dates = donor_dates, model_m = model_m, model_s4 = model_s4,
       donor_models_s4 = donor_models_s4, effects_s4 = effects_s4,
       weights_s4 = weights_s4, theta_s4 = theta_s4, equal_s4 = equal_s4,
       predicted_market = predicted_market, market_models_s4 = market_models_s4,
       weights_run_s4 = weights_run_s4, baseline_comparison = baseline_comparison,
       decomposition = decomposition, overlap_checks = overlap_checks,
       verification = data.frame(Audit = expected, Executable = verified,
                                 Status = rep("PASS", length(verified))),
       session = sessionInfo())
}

if (sys.nframe() == 0L) {
  options(digits = 12, width = 120)
  apple_results <- apple_diagnostics(verbose = TRUE)
  print(apple_results$verification)
}


==> anc/reproduction/manuscript/supplement/data-reconstruction.Rmd <==
---
title: "Data provenance and reconstruction"
subtitle: "Supplement to the postshock R Journal article"
author:
  - "Qiyang Wang"
  - "Daniel Eck"
output:
  pdf_document:
    latex_engine: xelatex
    keep_tex: true
fontsize: 10pt
geometry: margin=0.85in
bibliography: ../RJreferences.bib
---

```{r setup, include=FALSE}
knitr::opts_chunk$set(echo = FALSE, message = FALSE, warning = FALSE)
stopifnot(packageVersion("postshock") == "0.2.0")
object_names <- c("cop_oil_postshock", "iyg_onestep_input",
                  "aapl_onestep_input", "aapl_control_input")
for (object_name in object_names) data(list = object_name, package = "postshock")
```

# Frozen package objects

The authoritative numerical inputs for article reproduction are the frozen
objects distributed with `postshock` 0.2.0, not a fresh provider download.
The following four objects are retained without modification:

- `cop_oil_postshock`: six 60-observation mean-forecasting windows (target plus
  five donors), five matching features, and local boundary/effect-length vectors.
- `iyg_onestep_input`: target returns, four matching features, and three
  analyst-defined donor pools. Outcomes and covariates are numeric rather than
  a fully dated panel.
- `aapl_onestep_input`: dated Apple/market windows, the 25-observation
  `Z_tgt_base` window, donor effect dates, and the historical control date.
- `aapl_control_input`: an additional dated Apple panel retained for provenance
  and overlap checks. Its original control benchmark is **not** the current
  main experiment. Overlapping values agree with the one-step object.

The article uses the first three application inputs; the shared Apple diagnostic
also uses the fourth to assemble and validate the available target-date union.
No stored forecast value is substituted for an executable result.

# Raw data sources

The Apple and IYG acquisition code uses `quantmod::getSymbols()` with
`src = "yahoo"` [@quantmod]. Apple CPI is read from FRED's CSV endpoint.
CPIAUCSL is the monthly, seasonally adjusted CPI produced by the U.S. Bureau
of Labor Statistics and distributed through FRED [@CPIAUCSL].
The table distinguishes executable source evidence from documentation-only
provenance.

| Application / variable | Symbol or series | Source / retrieval | Role |
|:--|:--|:--|:--|
| Apple price | AAPL | Yahoo / `getSymbols` | Close response |
| Apple market | ^GSPC | Yahoo / `getSymbols` | Close matching / lagged predictor |
| Apple short rate | ^IRX | Yahoo / `getSymbols` | Close matching / lagged predictor |
| IYG price | IYG | Yahoo / `getSymbols` | Adjusted-price log return |
| IYG oil future | CL=F | Yahoo / `getSymbols` | Adjusted-price log return |
| IYG uncertainty | ^VIX | Yahoo / `getSymbols` | Close level |
| IYG short rate | ^IRX | Yahoo / `getSymbols` | Change in close |
| IYG long rate | ^TNX | Yahoo / `getSymbols` | Change in close |
| Inflation | CPIAUCSL | FRED / `read.csv` | Annual price scaling |

For COP, package help documents Yahoo/quantmod market data and FRED CPI, and the
Technical Report identifies the following variables. A complete COP object-writing
script was not found in the supplied project; these entries must not be mistaken
for a newly verified acquisition recipe.

| COP variable | Documented symbol / field | Verification limit |
|:--|:--|:--|
| Closing price | COP | Exact price-field extraction not recovered |
| S&P 500 | ^GSPC / GSPC_Close | Object field and documented series |
| WTI | WTI_Close | Exact instrument/provider identifier not recorded |
| Dollar index | DX-Y.NYB / USD_Close | Object field and documented series |
| Treasury bill rate | ^IRX in report / TB_Close | Exact source mapping not recovered |
| VIX | ^VIX / VIX_Close | Object field and documented series |

The separate `real-data_test.Rmd` notebook uses FRED DTB3 for a Treasury bill
series in a different analysis and does not construct `cop_oil_postshock`.
It is therefore insufficient evidence to identify COP's `TB_Close` as DTB3
or to verify the report's ^IRX attribution. WTI is not automatically identified
with the CL=F series used for IYG. Neither ambiguity changes the frozen inputs
or the locked COP calculations.

# Acquisition and alignment

Source notebooks are under `Postshock-upload/inst/notes/` in the supplied
project. They are historical research notes, not safe one-command rebuild
scripts.

**Apple:** `controlshock.Rmd` requests AAPL, ^GSPC, and ^IRX from
1 January 2000; its request has no fixed end date. The executed branch chooses
`Cl()` for AAPL and GSPC, not `Ad()`, and uses the IRX close.
The three series are inner-merged by trading date and missing rows are removed.
The exact acquisition timestamp and original provider snapshot are **[not recorded]**.
A currently installed quantmod version is a software citation, not evidence of
the version used for that historical download.

**IYG:** `SynthVolprediction_real_data.Rmd` requests IYG, CL=F, ^VIX, ^IRX,
and ^TNX over a range defined as the earliest episode date minus 2,000 calendar
days through the latest episode date plus 60 days:
`r as.character(as.Date("2004-11-02") - 2000)` through
`r as.character(as.Date("2016-11-08") + 60)`.
It applies `dailyReturn(type = "log")` to `Ad(IYG)` and `Ad(CL=F)`,
retains `Cl(VIX)`, and differences `Cl(IRX)` and `Cl(TNX)`.
These transformed series are inner-merged and incomplete rows removed.
The exact retrieval timestamp is **[not recorded]**. This pipeline does not
apply the Apple annual CPI scaling.

**COP and the older Apple control object:** help files state broad provider and
inflation-adjustment provenance. A complete raw-to-object writer for
`cop_oil_postshock` or `aapl_control_input` was not found in the supplied files.
Their precise download start/end dates, timestamp, archived raw vintage, and
all transformation choices cannot be recovered from the numeric objects alone.

# Inflation adjustment

For the inspected Apple pipeline, monthly CPI is aggregated to a calendar-year
mean and matched to each observation's year. The multiplier is
\[
a_y=\frac{\overline{\mathrm{CPI}}_{2020}}
          {\overline{\mathrm{CPI}}_y}.
\]
AAPL and GSPC are multiplied by \(a_y\); IRX is unchanged. The code drops
non-finite annual factors and truncates to covered years. It does **not** check
that every retained year contains twelve monthly observations.

The COP documentation describes localized 2020-base inflation adjustment;
without its original builder, the exact list of scaled columns is unverified.
It is not justified to describe rates, VIX, and dollar-index levels indiscriminately
as dollar-valued quantities or assert that every covariate was rescaled.
The frozen COP object is used as distributed, without retroactively altering
its preprocessing.

A full-year CPI average and subsequently downloaded historical prices may use
information unavailable at the historical forecast origin. These are
retrospectively processed data, not a strict real-time-vintage backtest.
Historical provider revisions and changed adjustment conventions can prevent
future live downloads from reconstructing the same values bit for bit.

# Window construction and analysis boundaries

**COP:** stored local boundary 30, one-period effect window, evaluation row 31;
the target is associated with 6 March 2020 and 9 March 2020. Five donor labels
identify 17 March 2008, 28 November 2014, 9 September 2008,
15 September 2008, and 29 September 2008. The main article uses the five
matching variables at their boundaries, without an additional lookback argument.
These numeric windows do not supply an independent complete calendar index.
The locked donor models fit through boundary plus one; other stored future
rows do not enter those fits.

**IYG:** the notebook extracts 500 trading observations before each episode date,
the episode date, and ten following observations (511 rows).
The episode date is row 501; evaluation is the next return squared, row 502.
Each donor effect indicator is active only at row 502, but donor variance fitting
uses the full supplied series. Matching uses the four features at the boundary.
The target is the 2016 election. Restricted donors are the 2012 election,
Brexit poll release, and Brexit vote; elections-only uses 2004, 2008, and 2012;
the full set also includes the Brexit announcement. Pool construction is
analyst-specified, not selected by DBW.

**Apple, stored construction:** the notebook extracts 25 target rows ending at
11 November, another 25-row target baseline ending at 10 November, and
donor windows with twelve observations on either side of each effect date.
Its stored `shock_time_vec` points to target row 25 and donor rows 13,
which are effect/evaluation dates, not the last pre-effect observations.
The current analysis does not pass those stored indices unchanged.

**Apple, approved standard S1:** use `Z_tgt_base`, 7 October--10 November
(25 observations). Set its boundary to row 25; derive donor boundaries as
one observation before the metadata effect dates, hence row 12.
Use one-observation donor effect windows and ten-observation matching histories.
The realized 11 November close is read from the dated package panel, not used
to fit S1. The control metadata date is 9 October, raw target row three;
forecast control is zero.

**Apple, supplementary timing:** M has the same window with 24 lagged-response
rows and the control on response row two. S2 shifts the fixed 25-row window
through 11 November. S3/S4 retain the available 24 rows through 9 November.
S4 uses full donor windows and effect-horizon matching instead of S1's
ten-observation matching histories. The supplementary Apple analyses give
the explicit timing and information-set tables.

# Reconstructing packaged objects: pathway and limits

For provenance investigation, the code-supported order is:

1. In the Apple notebook, read the acquisition block producing `Z`, then the
   CPI block producing `Z_infl`.
2. Read the one-step construction block defining the target/donor windows,
   dates, and `Z_tgt_base`, then its final object-assembly list.
3. In the IYG notebook, use the real-data blocks in order: episode metadata,
   market downloads, transformations/alignment, individual/all episode panels,
   and `make_iyg_svf_input()` for each donor set.
4. In an isolated research session, save *candidate* reconstructions under
   new names outside the installed package and compare dates, dimensions,
   columns, values, and metadata against the frozen objects.

Do not source either entire notebook to reproduce the article: they also contain
exploratory calculations and `usethis::use_data(..., overwrite = TRUE)`.
No such acquisition or overwrite command is executed by these supplementary
documents. There is no complete safe bitwise reconstruction command to advertise:
original retrieval timestamps/raw snapshots are missing, vendor vintages may
change, and the COP/older Apple control builders are unavailable here.
Reconstruction documents the available chain of evidence rather than making
an unsupported exact-identity promise.

# Reproducing the article from packaged data

With `postshock` 0.2.0 and the recorded dependencies already installed, no market
data network access is needed:

```{r load-instructions, eval=FALSE, echo=TRUE}
library(postshock)
stopifnot(packageVersion("postshock") == "0.2.0")
data("cop_oil_postshock", package = "postshock")
data("iyg_onestep_input", package = "postshock")
data("aapl_onestep_input", package = "postshock")
data("aapl_control_input", package = "postshock")
source("supplement/apple_diagnostic.R")
apple_analysis <- apple_diagnostics()
```

Run from the article root. `Rscript scripts/render-article.R` uses the existing
R Journal build (Pandoc/LaTeX must already be available), renders `postshock.Rmd`,
extracts `postshock.R`, and records `session-info.txt`. The extracted R script
also expects the `supplement/` directory beside it. The supplement documents
can be rendered with `rmarkdown::render()`. The Technical Report expects its
sibling article project to contain the same supplementary script.

This is the primary reproduction layer: frozen package objects plus the recorded
modeling software reproduce the reported numbers at their stated precision.
Different optimizer or forecasting-library versions may change fitted results;
the executable assertions stop rather than silently replacing audited values.
Raw-data reconstruction is a separate provenance layer and carries neither a
future bitwise-identity guarantee nor a real-time-vintage claim.

# References


==> anc/reproduction/results/apple-numerical-results.csv <==
"Forecast","Value","Absolute error"
"Realized close","119.490","--"
"Unadjusted baseline","116.050","3.440"
"DBW-adjusted","117.127","2.363"
"Equal-weight adjusted","116.928","2.562"


==> anc/reproduction/results/benchmark-session.txt <==
R version 4.6.1 (2026-06-24)
Platform: aarch64-apple-darwin23
Running under: macOS Tahoe 26.6.2

Matrix products: default
BLAS:   /Library/Frameworks/R.framework/Versions/4.6/Resources/lib/libRblas.0.dylib 
LAPACK: /Library/Frameworks/R.framework/Versions/4.6/Resources/lib/libRlapack.dylib;  LAPACK version 3.12.1

locale:
[1] C.UTF-8/C.UTF-8/C.UTF-8/C/C.UTF-8/C.UTF-8

time zone: Asia/Shanghai
tzcode source: internal

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
[1] postshock_0.2.0

loaded via a namespace (and not attached):
 [1] gtable_0.3.6        future.apply_1.20.2 dplyr_1.2.1        
 [4] compiler_4.6.1      tidyselect_1.2.1    Rcpp_1.1.2         
 [7] parallel_4.6.1      Rsolnp_2.0.1        globals_0.19.1     
[10] scales_1.4.0        lattice_0.22-9      ggplot2_4.0.3      
[13] R6_2.6.1            generics_0.1.4      garchx_1.7         
[16] lmtest_0.9-40       future_1.70.0       tibble_3.3.1       
[19] forecast_9.0.2      timeDate_4052.112   pillar_1.11.1      
[22] RColorBrewer_1.1-3  rlang_1.3.0         urca_1.3-4         
[25] S7_0.2.2            truncnorm_1.0-9     cli_3.6.6          
[28] magrittr_2.0.5      xts_0.14.2          digest_0.6.39      
[31] grid_4.6.1          lifecycle_1.0.5     nlme_3.1-170       
[34] fracdiff_1.5-4      vctrs_0.7.3         glue_1.8.1         
[37] numDeriv_2016.8-1.1 listenv_1.0.0       farver_2.1.2       
[40] codetools_0.2-20    zoo_1.8-15          parallelly_1.48.0  
[43] colorspace_2.1-3    tools_4.6.1         pkgconfig_2.0.3    

                                                                                                  sysname 
                                                                                                 "Darwin" 
                                                                                                  release 
                                                                                                 "25.6.0" 
                                                                                                  version 
"Darwin Kernel Version 25.6.0: Fri Jul 31 19:17:26 PDT 2026; root:xnu-12377.161.14~5/RELEASE_ARM64_T6041" 
                                                                                                 nodename 
                                                                     "wangqiyangdeMacBook-Pro-1186.local" 
                                                                                                  machine 
                                                                                                  "arm64" 
                                                                                                    login 
                                                                                                   "root" 
                                                                                                     user 
                                                                                             "wangqiyang" 
                                                                                           effective_user 
                                                                                             "wangqiyang" 

Timing uses proc.time()[['elapsed']] in one R session.
One warm-up per configuration, then five measured repetitions.
Package/data loading, downloads, plotting and document rendering excluded.
Warnings are collected and muffled during all runs.
Seed reset to 20261115 before each call, outside timed interval.


==> anc/reproduction/results/benchmark-warnings.txt <==
[COP_single]
Target predict() failed: 'data' must be of a vector type, was 'NULL'

[COP_sum]
Target predict() failed: 'data' must be of a vector type, was 'NULL'
Design matrix is rank-deficient (collinearity). Consider PCA.

[COP_weighted]
Target predict() failed: 'data' must be of a vector type, was 'NULL'
Design matrix is rank-deficient (collinearity). Consider PCA.

[IYG_restricted]
NaNs produced
[auto_garchx] refit did not improve BIC; keeping grid-search model.
Design matrix is rank-deficient (collinearity). Consider PCA.

[IYG_elections]
[auto_garchx] refit did not improve BIC; keeping grid-search model.
NaNs produced
Design matrix is rank-deficient (collinearity). Consider PCA.

[IYG_all]
[auto_garchx] refit did not improve BIC; keeping grid-search model.
NaNs produced



==> anc/reproduction/results/cop-numerical-results.csv <==
"Forecast","Value","Absolute error"
"Realized value",34.0699996948242,NA
"Unadjusted baseline",44.7337950344755,10.6637953396513
"Arithmetic-mean adjustment",39.750409441122,5.68040974629776
"Single-pool DBW",39.1114985210998,5.04149882627561
"MultiPool, sum",33.1756378695927,0.894361825231556
"MultiPool, weighted",34.3314535860809,0.261453891256721


==> anc/reproduction/results/iyg-numerical-results.csv <==
"Donor pool","DBW-adjusted","Equal-weight","AE, DBW","AE, equal"
"Restricted",0.00151559523109476,0.00130983251031039,0.000234677823018037,0.000440440543802408
"Elections only",0.000232988263699143,0.000516391019539178,0.00151728479041365,0.00123388203457362
"All donors",0.00077834685197852,0.000896763605143736,0.000971926202134276,0.00085350944896906


==> anc/reproduction/results/manuscript-session.txt <==
R version 4.6.1 (2026-06-24)
Platform: aarch64-apple-darwin23
Running under: macOS Tahoe 26.6.2

Matrix products: default
BLAS:   /Library/Frameworks/R.framework/Versions/4.6/Resources/lib/libRblas.0.dylib 
LAPACK: /Library/Frameworks/R.framework/Versions/4.6/Resources/lib/libRlapack.dylib;  LAPACK version 3.12.1

locale:
[1] C.UTF-8/C.UTF-8/C.UTF-8/C/C.UTF-8/C.UTF-8

time zone: Asia/Shanghai
tzcode source: internal

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
[1] xts_0.14.2      zoo_1.8-15      knitr_1.51      ggplot2_4.0.3  
[5] postshock_0.2.0

loaded via a namespace (and not attached):
 [1] future_1.70.0       generics_0.1.4      stringi_1.8.7      
 [4] lattice_0.22-9      listenv_1.0.0       digest_0.6.39      
 [7] magrittr_2.0.5      evaluate_1.0.5      grid_4.6.1         
[10] RColorBrewer_1.1-3  bookdown_0.47       fastmap_1.2.0      
[13] tinytex_0.60        forecast_9.0.2      BiocManager_1.30.27
[16] purrr_1.2.2         scales_1.4.0        truncnorm_1.0-9    
[19] yesno_0.1.3         numDeriv_2016.8-1.1 codetools_0.2-20   
[22] cli_3.6.6           rlang_1.3.0         parallelly_1.48.0  
[25] future.apply_1.20.2 withr_3.0.3         yaml_2.3.12        
[28] otel_0.2.0          tools_4.6.1         hunspell_3.0.6     
[31] parallel_4.6.1      rjtools_1.0.18.1    dplyr_1.2.1        
[34] colorspace_2.1-3    garchx_1.7          globals_0.19.1     
[37] vctrs_0.7.3         R6_2.6.1            lifecycle_1.0.5    
[40] stringr_1.6.0       fs_2.1.0            Rsolnp_2.0.1       
[43] pkgconfig_2.0.3     urca_1.3-4          pillar_1.11.1      
[46] gtable_0.3.6        glue_1.8.1          Rcpp_1.1.2         
[49] lmtest_0.9-40       xfun_0.60           tibble_3.3.1       
[52] tidyselect_1.2.1    farver_2.1.2        htmltools_0.5.9    
[55] nlme_3.1-170        labeling_0.4.3      rmarkdown_2.31     
[58] timeDate_4052.112   fracdiff_1.5-4      compiler_4.6.1     
[61] S7_0.2.2           


==> anc/reproduction/results/package-input-fingerprints.csv <==
"file","md5"
"/Library/Frameworks/R.framework/Versions/4.6/Resources/library/postshock/data/Rdata.rdb","f202f58dd7c44c7ac2a6bab05240ecd8"
"/Library/Frameworks/R.framework/Versions/4.6/Resources/library/postshock/data/Rdata.rdx","6e0a3bcd7fd76c6c2747aca40ce97a61"
"/Library/Frameworks/R.framework/Versions/4.6/Resources/library/postshock/DESCRIPTION","613a971888228be14f9f7976b954039c"
"/Library/Frameworks/R.framework/Versions/4.6/Resources/library/postshock/help/postshock.rdb","855a85f07d85ab83bdc5b9cb2333f406"
"/Library/Frameworks/R.framework/Versions/4.6/Resources/library/postshock/help/postshock.rdx","7f5543f1f66de1233bc9a3541b5a98ce"
"/Library/Frameworks/R.framework/Versions/4.6/Resources/library/postshock/R/postshock.rdb","9da710d302e6ce998a35e5246a8ac408"
"/Library/Frameworks/R.framework/Versions/4.6/Resources/library/postshock/R/postshock.rdx","2280bcdff01cbf0d81839257a25f19da"


==> anc/reproduction/results/timing-raw.csv <==
"configuration","repetition","elapsed_seconds","warning_count"
"COP_single",1,0.0680000000000014,1
"COP_sum",1,0.129999999999999,2
"COP_weighted",1,0.170000000000002,2
"IYG_restricted",1,5.949,3
"IYG_elections",1,5.829,3
"IYG_all",1,10.654,2
"COP_single",2,0.0670000000000002,1
"COP_sum",2,0.132999999999996,2
"COP_weighted",2,0.130000000000003,2
"IYG_restricted",2,6.028,3
"IYG_elections",2,6.324,3
"IYG_all",2,11.411,2
"COP_single",3,0.0700000000000074,1
"COP_sum",3,0.137,2
"COP_weighted",3,0.137999999999991,2
"IYG_restricted",3,6.378,3
"IYG_elections",3,6.24900000000001,3
"IYG_all",3,11.39,2
"COP_single",4,0.0699999999999932,1
"COP_sum",4,0.138000000000005,2
"COP_weighted",4,0.137999999999991,2
"IYG_restricted",4,6.366,3
"IYG_elections",4,6.24900000000001,3
"IYG_all",4,11.465,2
"COP_single",5,0.0700000000000074,1
"COP_sum",5,0.138999999999996,2
"COP_weighted",5,0.137999999999991,2
"IYG_restricted",5,6.437,3
"IYG_elections",5,6.28500000000001,3
"IYG_all",5,11.47,2


==> anc/reproduction/results/timing-summary.csv <==
"configuration","repetitions","median_seconds","min_seconds","max_seconds","warmup_seconds"
"COP_single",5,0.0699999999999932,0.0670000000000002,0.0700000000000074,0.148
"COP_sum",5,0.137,0.129999999999999,0.138999999999996,0.131
"COP_weighted",5,0.137999999999991,0.130000000000003,0.170000000000002,0.131
"IYG_restricted",5,6.366,5.949,6.437,5.873
"IYG_elections",5,6.24900000000001,5.829,6.324,5.691
"IYG_all",5,11.411,10.654,11.47,10.49


==> anc/reproduction/scripts/benchmark-configurations.R <==
## Run from the revision directory. No data downloads or original-file edits.
stopifnot(file.exists("manuscript/postshock.Rmd"))
library(postshock)
stopifnot(as.character(packageVersion("postshock")) == "0.2.0")
dir.create("results", showWarnings = FALSE)
data("cop_oil_postshock", package = "postshock")
data("iyg_onestep_input", package = "postshock")
cop <- cop_oil_postshock
cop_args <- list(
  Y_series_list = cop$Y, covariates_series_list = cop$X,
  shock_time_vec = cop$shock_time_vec,
  shock_length_vec = cop$shock_length_vec, k = 1L,
  dbw_indices = seq_len(ncol(cop$X[[1]]))
)
cop_pools <- list(
  supply = "Y_2014_11_28",
  demand = setdiff(names(cop$Y)[-1L], "Y_2014_11_28")
)
fit_iyg <- function(pool) {
  input <- iyg_onestep_input$inputs[[pool]]
  SynthVolForecast(
    Y_series_list = input$Y_series_list,
    covariates_series_list = input$covariates_series_list,
    target_covariates = input$target_covariates,
    shock_time_vec = input$shock_time_vec,
    shock_length_vec = input$shock_length_vec, k = 1L,
    dbw_indices = seq_len(ncol(input$target_covariates)),
    covariate_indices = NULL, dbw_center = TRUE, dbw_scale = TRUE,
    penalty_lambda = 0, max.q = 3L, max.p = 3L,
    vcov.type = "robust", return_fits = TRUE
  )
}
configurations <- list(
  COP_single = function() do.call(SynthPrediction, cop_args),
  COP_sum = function() do.call(SynthPredictionMultiPool,
    c(cop_args, list(pools = cop_pools, pool_agg = "sum"))),
  COP_weighted = function() do.call(SynthPredictionMultiPool,
    c(cop_args, list(pools = cop_pools, pool_agg = "weighted",
      pool_weights = c(supply = 0.9, demand = 0.9)))),
  IYG_restricted = function() fit_iyg("restricted"),
  IYG_elections = function() fit_iyg("elections_only"),
  IYG_all = function() fit_iyg("all")
)
capture_fit <- function(f) {
  conditions <- character()
  set.seed(20261115)
  started <- proc.time()[["elapsed"]]
  value <- withCallingHandlers(f(), warning = function(w) {
    conditions <<- c(conditions, conditionMessage(w))
    invokeRestart("muffleWarning")
  })
  elapsed <- proc.time()[["elapsed"]] - started
  list(fit = value, elapsed = unname(elapsed), warnings = unique(conditions))
}
warmups <- list()
for (name in names(configurations)) {
  cat("Warm-up", name, "\n"); flush.console()
  warmups[[name]] <- capture_fit(configurations[[name]])
  cat("Completed", name, warmups[[name]]$elapsed, "seconds\n"); flush.console()
}
saveRDS(warmups, "results/configuration-fits.rds")
records <- list()
for (iteration in seq_len(5L)) {
  for (name in names(configurations)) {
    run <- capture_fit(configurations[[name]])
    stopifnot(isTRUE(all.equal(run$fit$predictions,
      warmups[[name]]$fit$predictions, tolerance = 1e-8)))
    records[[length(records) + 1L]] <- data.frame(
      configuration = name, repetition = iteration,
      elapsed_seconds = run$elapsed,
      warning_count = length(run$warnings)
    )
    cat("Measured", iteration, name, run$elapsed, "seconds\n"); flush.console()
  }
}
raw <- do.call(rbind, records)
write.csv(raw, "results/timing-raw.csv", row.names = FALSE)
summary <- do.call(rbind, lapply(names(configurations), function(name) {
  values <- raw$elapsed_seconds[raw$configuration == name]
  data.frame(configuration = name, repetitions = length(values),
    median_seconds = median(values), min_seconds = min(values),
    max_seconds = max(values), warmup_seconds = warmups[[name]]$elapsed)
}))
write.csv(summary, "results/timing-summary.csv", row.names = FALSE)
warnings <- unlist(lapply(names(warmups), function(name)
  c(paste0("[", name, "]"), warmups[[name]]$warnings, "")))
writeLines(warnings, "results/benchmark-warnings.txt")
writeLines(c(capture.output(sessionInfo()), "", capture.output(Sys.info()),
  "", "Timing uses proc.time()[['elapsed']] in one R session.",
  "One warm-up per configuration, then five measured repetitions.",
  "Package/data loading, downloads, plotting and document rendering excluded.",
  "Warnings are collected and muffled during all runs.",
  "Seed reset to 20261115 before each call, outside timed interval."),
  "results/benchmark-session.txt")
paths <- list.files(find.package("postshock"), recursive = TRUE,
  full.names = TRUE, pattern = "(DESCRIPTION|\\.rdb$|\\.rdx$|\\.rda$)")
write.csv(data.frame(file = paths, md5 = unname(tools::md5sum(paths))),
  "results/package-input-fingerprints.csv", row.names = FALSE)
print(summary, row.names = FALSE)


==> anc/reproduction/scripts/render-revision.R <==
stopifnot(file.exists("manuscript/postshock.Rmd"))
Sys.setenv(RSTUDIO_PANDOC = "/Applications/RStudio.app/Contents/Resources/app/quarto/bin/tools/aarch64")
setwd("manuscript")
stopifnot(as.character(packageVersion("postshock")) == "0.2.0")
rmarkdown::render("postshock.Rmd", envir = new.env(parent = globalenv()), quiet = TRUE)
knitr::purl("postshock.Rmd", output = "postshock.R", quiet = TRUE)
writeLines(capture.output(sessionInfo()), "../results/manuscript-session.txt")

